Amplitudes in fishnet theories in diverse dimensions and Box ladder diagrams

We investigate properties of four point colour ordered scattering amplitudes in D=6 fishnet CFT. We show that such amplitudes are related via very simple relation to their D=4 counterparts considered previously in the literature. Exploiting this relation we obtain closed expression for such amplitudes and investigate its behaviour at weak and strong coupling. As by product of this investigation we also obtain generating function for on-shell D=6 Box ladder diagrams with l rungs.

==> supplementary.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 10.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    109132,       3114]
NotebookOptionsPosition[    105281,       2994]
NotebookOutlinePosition[    105666,       3011]
CellTagsIndexPosition[    105623,       3008]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[BoxData[
 RowBox[{"$Assumptions", "=", 
  RowBox[{
   RowBox[{"Element", "[", 
    RowBox[{
     RowBox[{"{", "k", "}"}], ",", "Integers"}], "]"}], "&&", 
   RowBox[{"k", ">", "0"}], "&&", 
   RowBox[{"J", ">", "0"}], "&&", 
   RowBox[{"g", ">", "0"}]}]}]], "Input",
 CellChangeTimes->{{3.794732126924798*^9, 3.794732135124395*^9}, {
  3.7955276306437197`*^9, 3.7955276383857327`*^9}, {3.795528154383856*^9, 
  3.795528163244627*^9}, {3.7955282736851587`*^9, 3.795528306005184*^9}, {
  3.795528369739452*^9, 3.7955283883540173`*^9}, {3.8054685757315073`*^9, 
  3.805468577699461*^9}, {3.805620433375127*^9, 3.80562043585229*^9}, {
  3.813142979020358*^9, 3.813142979822057*^9}, {3.813143035234181*^9, 
  3.813143041070763*^9}, {3.813215512283885*^9, 3.813215513725752*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"k", "\[Element]", "Integers"}], "&&", 
  RowBox[{"k", ">", "0"}], "&&", 
  RowBox[{"J", ">", "0"}], "&&", 
  RowBox[{"g", ">", "0"}]}]], "Output",
 CellChangeTimes->{
  3.7947321361038637`*^9, 3.794739260419989*^9, 3.795022569218471*^9, 
   3.795066848819261*^9, 3.795500366668127*^9, 3.795527507367774*^9, 
   3.7955276394531193`*^9, {3.795528155897993*^9, 3.795528164087366*^9}, {
   3.7955282826295757`*^9, 3.795528306818056*^9}, 3.795528389781625*^9, 
   3.795760654505221*^9, 3.7972502323162527`*^9, 3.797319366130035*^9, 
   3.798204040878312*^9, {3.799403888890009*^9, 3.799403904499753*^9}, 
   3.800974894551794*^9, 3.801050354415093*^9, 3.801050398694634*^9, 
   3.8011573990362473`*^9, 3.80116320532119*^9, 3.801164407663191*^9, 
   3.80120726378201*^9, 3.805462239484386*^9, 3.8054636357793093`*^9, 
   3.805468591188483*^9, 3.805468653818379*^9, 3.805476384035139*^9, 
   3.8054797592860737`*^9, 3.805620436839237*^9, 3.8056228813425493`*^9, {
   3.8056229277234983`*^9, 3.805622941923768*^9}, 3.8056252707292347`*^9, 
   3.805639431226193*^9, 3.8131278286096983`*^9, {3.813128758760042*^9, 
   3.813128767663969*^9}, 3.8131316412470407`*^9, {3.8132151803303537`*^9, 
   3.813215197567904*^9}, 3.813216765139751*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell["\[CapitalOmega](z) z series", "Subsubsection",
 CellChangeTimes->{{3.813143015870627*^9, 3.813143018478468*^9}, {
  3.8132143736716833`*^9, 3.8132144147947893`*^9}, {3.813215463995247*^9, 
  3.813215465975534*^9}}],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"Order", " ", "of", " ", "z", " ", "expantion", " ", "of", " ", 
   SubscriptBox["\[CapitalOmega]", "\[Nu]J"], 
   RowBox[{"(", "z", ")"}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.813214438020838*^9, 3.813214447165069*^9}, {
  3.813214952127363*^9, 3.813214967171144*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"LPT", "=", "4"}], ";"}]], "Input",
 CellChangeTimes->{3.813143308483303*^9, 3.813215184879738*^9}],

Cell[BoxData[
 RowBox[{"(*", "*)"}]], "Input",
 CellChangeTimes->{{3.813214973395117*^9, 3.813214974907217*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"S", "=", 
   RowBox[{
    FractionBox[
     SuperscriptBox["2", "J"], 
     SuperscriptBox["Pi", "2"]], 
    RowBox[{
     RowBox[{"Sinh", "[", 
      RowBox[{
       RowBox[{"Pi", "*", "\[Nu]"}], "+", 
       RowBox[{"I", "*", "Pi", "*", 
        FractionBox["J", "2"]}]}], "]"}], "^", "2"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.81312787568011*^9, 3.813127876026779*^9}, {
   3.813127970936936*^9, 3.813128023649941*^9}, 3.813128996318487*^9, {
   3.81313161262519*^9, 3.813131612997336*^9}, 3.813143093995718*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"s", "[", 
    RowBox[{"k_", ",", "\[Nu]_", ",", "J_"}], "]"}], ":=", 
   FractionBox["4", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"J", "-", 
        RowBox[{"2", "k"}]}], ")"}], "^", "2"}], "+", 
     RowBox[{"4", 
      RowBox[{"\[Nu]", "^", "2"}]}]}]]}], ";"}]], "Input",
 CellChangeTimes->{
  3.813127849789673*^9, {3.813127889374818*^9, 3.813127956916417*^9}, 
   3.8132145718139963`*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"L", "=", "LPT"}], ";"}]], "Input",
 CellChangeTimes->{{3.813143161932766*^9, 3.813143164874956*^9}, 
   3.813214573693035*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"For", "[", 
   RowBox[{
    RowBox[{"i", "=", "1"}], ",", 
    RowBox[{"i", "<", 
     RowBox[{"L", "+", "1"}]}], ",", 
    RowBox[{"i", "++"}], ",", 
    RowBox[{
     RowBox[{"a", "[", "i", "]"}], "=", 
     RowBox[{"SeriesCoefficient", "[", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"LegendreP", "[", 
           RowBox[{"k", ",", "x"}], "]"}], 
          RowBox[{"LegendreP", "[", 
           RowBox[{
            RowBox[{"J", "-", "k"}], ",", "x"}], "]"}]}], "/.", 
         RowBox[{"x", "\[Rule]", 
          RowBox[{"1", "+", "y"}]}]}], ")"}], ",", 
       RowBox[{"{", 
        RowBox[{"y", ",", "0", ",", 
         RowBox[{"i", "-", "1"}]}], "}"}]}], "]"}]}]}], "]"}], ";"}]], "Input",\

 CellChangeTimes->{{3.805618065758712*^9, 3.805618073520135*^9}, {
   3.805618109021131*^9, 3.805618161066737*^9}, 3.805620466341819*^9, {
   3.813128693187228*^9, 3.813128694548155*^9}, 3.81312881472521*^9, {
   3.813129214690394*^9, 3.8131292519899683`*^9}, 3.8132144689483*^9, {
   3.813214512583682*^9, 3.8132145151516314`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"For", "[", 
   RowBox[{
    RowBox[{"i", "=", "0"}], ",", 
    RowBox[{"i", "<", "L"}], ",", 
    RowBox[{"i", "++"}], ",", 
    RowBox[{
     RowBox[{"\[CapitalOmega]", "[", "i", "]"}], "=", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{"SS", "*", 
          RowBox[{"a", "[", 
           RowBox[{"i", "+", "1"}], "]"}], "*", 
          RowBox[{"s", "[", 
           RowBox[{"k", ",", "\[Nu]", ",", "J"}], "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"k", ",", "0", ",", "J"}], "}"}]}], "]"}], "//", 
       "FullSimplify"}], ")"}]}]}], "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.805618205435789*^9, 3.8056182086053667`*^9}, {
   3.805618253698064*^9, 3.8056182543268833`*^9}, {3.8056229165148478`*^9, 
   3.8056229203547363`*^9}, {3.813128619092642*^9, 3.813128646733157*^9}, {
   3.8131287224955893`*^9, 3.8131287361284113`*^9}, 3.813128827550666*^9, {
   3.81312888987405*^9, 3.813128890130691*^9}, {3.813129091269978*^9, 
   3.813129091683476*^9}, {3.8131291667588997`*^9, 3.813129167523953*^9}, 
   3.813129268965776*^9}],

Cell[BoxData[
 RowBox[{"(*", "*)"}]], "Input",
 CellChangeTimes->{{3.813214983222064*^9, 3.813214984441696*^9}}],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"SS", "=", 
   RowBox[{"S", "=", 
    RowBox[{
     FractionBox[
      SuperscriptBox["2", "J"], 
      SuperscriptBox["Pi", "2"]], 
     RowBox[{
      RowBox[{"Sinh", "[", 
       RowBox[{
        RowBox[{"Pi", "*", "\[Nu]"}], "+", 
        RowBox[{"I", "*", "Pi", "*", 
         FractionBox["J", "2"]}]}], "]"}], "^", "2"}]}]}]}], " ", 
  "*)"}]], "Input"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{"Now", " ", "we", " ", "can", " ", "writhe", " ", 
    SubscriptBox["\[CapitalOmega]", "\[Nu]J"], 
    RowBox[{"(", "z", ")"}], " ", "expantion", " ", "around", " ", "z"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "1"}], "-", 
     RowBox[{
      RowBox[{"y", ".", " ", "Note"}], " ", "that", "  ", 
      SubscriptBox["\[CapitalOmega]", "\[Nu]J"], 
      RowBox[{"(", 
       RowBox[{"-", "z"}], ")"}]}]}], "=", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"-", "1"}], ")"}], "J"], 
     SubscriptBox["\[CapitalOmega]", "\[Nu]J"], 
     RowBox[{"(", "z", ")"}]}]}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.813214631409799*^9, 3.81321463281945*^9}, {
  3.8132147499416122`*^9, 3.813214789325202*^9}, {3.813214822210546*^9, 
  3.813214876527021*^9}}],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"For", " ", "example", " ", 
   SubscriptBox["\[CapitalOmega]", "\[Nu]J"], 
   RowBox[{"(", "1", ")"}], " ", "and", " ", 
   SubsuperscriptBox["\[CapitalOmega]", "\[Nu]J", 
    RowBox[{"(", "1", ")"}]], 
   RowBox[{"(", "1", ")"}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.813215034455564*^9, 3.813215150849218*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"\[CapitalOmega]", "[", "0", "]"}], "/.", 
  RowBox[{"SS", "\[Rule]", "S"}]}]], "Input"],

Cell[BoxData[
 RowBox[{"-", 
  RowBox[{
   FractionBox["1", 
    RowBox[{
     SuperscriptBox["\[Pi]", "2"], " ", "\[Nu]"}]], 
   RowBox[{"\[ImaginaryI]", " ", 
    SuperscriptBox["2", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "J"}]], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"HarmonicNumber", "[", 
       RowBox[{
        RowBox[{"-", "1"}], "-", 
        FractionBox["J", "2"], "-", 
        RowBox[{"\[ImaginaryI]", " ", "\[Nu]"}]}], "]"}], "-", 
      RowBox[{"HarmonicNumber", "[", 
       RowBox[{
        FractionBox["J", "2"], "-", 
        RowBox[{"\[ImaginaryI]", " ", "\[Nu]"}]}], "]"}], "-", 
      RowBox[{"HarmonicNumber", "[", 
       RowBox[{
        RowBox[{"-", "1"}], "-", 
        FractionBox["J", "2"], "+", 
        RowBox[{"\[ImaginaryI]", " ", "\[Nu]"}]}], "]"}], "+", 
      RowBox[{"HarmonicNumber", "[", 
       RowBox[{
        FractionBox["J", "2"], "+", 
        RowBox[{"\[ImaginaryI]", " ", "\[Nu]"}]}], "]"}]}], ")"}], " ", 
    SuperscriptBox[
     RowBox[{"Sin", "[", 
      RowBox[{
       FractionBox[
        RowBox[{"J", " ", "\[Pi]"}], "2"], "-", 
       RowBox[{"\[ImaginaryI]", " ", "\[Pi]", " ", "\[Nu]"}]}], "]"}], 
     "2"]}]}]}]], "Output",
 CellChangeTimes->{3.8132152283010807`*^9, 3.813216839170623*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"\[CapitalOmega]", "[", "1", "]"}], "/.", 
  RowBox[{"SS", "\[Rule]", "S"}]}]], "Input",
 CellChangeTimes->{{3.813215157093934*^9, 3.813215157252396*^9}}],

Cell[BoxData[
 RowBox[{"-", 
  RowBox[{
   FractionBox["1", 
    RowBox[{
     SuperscriptBox["\[Pi]", "2"], " ", "\[Nu]"}]], 
   RowBox[{
    SuperscriptBox["2", 
     RowBox[{
      RowBox[{"-", "3"}], "+", "J"}]], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"8", " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "J"}], ")"}], " ", "\[Nu]"}], "+", 
      RowBox[{"\[ImaginaryI]", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"J", " ", 
          RowBox[{"(", 
           RowBox[{"2", "+", "J"}], ")"}]}], "-", 
         RowBox[{"4", " ", 
          SuperscriptBox["\[Nu]", "2"]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"HarmonicNumber", "[", 
          RowBox[{
           RowBox[{"-", "1"}], "-", 
           FractionBox["J", "2"], "-", 
           RowBox[{"\[ImaginaryI]", " ", "\[Nu]"}]}], "]"}], "-", 
         RowBox[{"HarmonicNumber", "[", 
          RowBox[{
           FractionBox["J", "2"], "-", 
           RowBox[{"\[ImaginaryI]", " ", "\[Nu]"}]}], "]"}], "-", 
         RowBox[{"HarmonicNumber", "[", 
          RowBox[{
           RowBox[{"-", "1"}], "-", 
           FractionBox["J", "2"], "+", 
           RowBox[{"\[ImaginaryI]", " ", "\[Nu]"}]}], "]"}], "+", 
         RowBox[{"HarmonicNumber", "[", 
          RowBox[{
           FractionBox["J", "2"], "+", 
           RowBox[{"\[ImaginaryI]", " ", "\[Nu]"}]}], "]"}]}], ")"}]}]}], 
     ")"}], " ", 
    SuperscriptBox[
     RowBox[{"Sin", "[", 
      RowBox[{
       FractionBox[
        RowBox[{"J", " ", "\[Pi]"}], "2"], "-", 
       RowBox[{"\[ImaginaryI]", " ", "\[Pi]", " ", "\[Nu]"}]}], "]"}], 
     "2"]}]}]}]], "Output",
 CellChangeTimes->{3.813215228402017*^9, 3.81321683927398*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{"We", " ", "also", " ", "can", " ", "extract", " ", "P1"}], ",", 
   " ", 
   RowBox[{"P2", " ", "polynomials"}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.813214639982707*^9, 3.813214641327701*^9}, {
  3.8132148873076277`*^9, 3.81321490512644*^9}}],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{"P1", "[", "i", "]"}], "=", 
   RowBox[{
    RowBox[{"2", "*", "\[Nu]", "*", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"I", "*", "SS"}], ")"}], "^", 
      RowBox[{"(", 
       RowBox[{"-", "1"}], ")"}]}], "*", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"\[CapitalOmega]", "[", "i", "]"}], "//.", 
       RowBox[{
        RowBox[{"HarmonicNumber", "[", "z_", "]"}], "\[RuleDelayed]", "0"}]}],
       ")"}], " ", "and", " ", 
     RowBox[{"P2", "[", "i", "]"}]}], "=", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"\[CapitalOmega]", "[", "i", "]"}], "-", 
         RowBox[{
          RowBox[{"P1", "[", "i", "]"}], "*", "I", "*", 
          RowBox[{"SS", "/", 
           RowBox[{"(", 
            RowBox[{"2", "*", "\[Nu]"}], ")"}]}]}]}], ")"}], "//", 
       "Simplify"}], ")"}], "/", 
     RowBox[{"\[CapitalOmega]", "[", "0", "]"}]}]}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.813214658076261*^9, 3.813214663972563*^9}, {
  3.813214714722413*^9, 3.8132147277184877`*^9}, {3.813214910378566*^9, 
  3.81321491395348*^9}, {3.8132153746946898`*^9, 3.81321537630129*^9}}],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"i", "=", 
   RowBox[{"3", " ", "example"}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.813214742384902*^9, 3.813214745182325*^9}, {
  3.813214930228951*^9, 3.813214940636302*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"P1", "[", "3", "]"}], "=", 
  RowBox[{"2", "*", "\[Nu]", "*", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"I", "*", "SS"}], ")"}], "^", 
    RowBox[{"(", 
     RowBox[{"-", "1"}], ")"}]}], "*", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"\[CapitalOmega]", "[", "3", "]"}], "//.", 
     RowBox[{
      RowBox[{"HarmonicNumber", "[", "z_", "]"}], "\[RuleDelayed]", "0"}]}], 
    ")"}]}]}]], "Input",
 CellChangeTimes->{{3.813215004570629*^9, 3.813215012438261*^9}, {
  3.813215255194569*^9, 3.8132153248582373`*^9}, {3.813215363264584*^9, 
  3.8132153642362423`*^9}}],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{"\[ImaginaryI]", " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "J"}], ")"}], " ", "\[Nu]", " ", 
    RowBox[{"(", 
     RowBox[{"528", "+", 
      RowBox[{"J", " ", 
       RowBox[{"(", 
        RowBox[{"2", "+", "J"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "176"}], "+", 
         RowBox[{"15", " ", "J", " ", 
          RowBox[{"(", 
           RowBox[{"2", "+", "J"}], ")"}]}]}], ")"}]}], "+", 
      RowBox[{"768", " ", 
       SuperscriptBox["\[Nu]", "2"]}], "-", 
      RowBox[{"56", " ", "J", " ", 
       RowBox[{"(", 
        RowBox[{"2", "+", "J"}], ")"}], " ", 
       SuperscriptBox["\[Nu]", "2"]}], "+", 
      RowBox[{"240", " ", 
       SuperscriptBox["\[Nu]", "4"]}]}], ")"}]}], "1728"]}]], "Output",
 CellChangeTimes->{
  3.8132152285004463`*^9, {3.813215271789976*^9, 3.813215325648444*^9}, {
   3.8132154003795843`*^9, 3.8132154156842012`*^9}, 3.8132168393732224`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"P2", "[", "3", "]"}], "=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"\[CapitalOmega]", "[", "3", "]"}], "-", 
       RowBox[{
        RowBox[{"P1", "[", "3", "]"}], "*", "I", "*", 
        RowBox[{"SS", "/", 
         RowBox[{"(", 
          RowBox[{"2", "*", "\[Nu]"}], ")"}]}]}]}], ")"}], "//", "Simplify"}],
     ")"}], "/", 
   RowBox[{"\[CapitalOmega]", "[", "0", "]"}]}]}]], "Input",
 CellChangeTimes->{{3.8132150104584293`*^9, 3.8132150161606503`*^9}, {
  3.813215335647916*^9, 3.8132153495504932`*^9}, {3.813215388169291*^9, 
  3.813215395397554*^9}}],

Cell[BoxData[
 FractionBox[
  RowBox[{
   RowBox[{"30", " ", 
    SuperscriptBox["J", "5"]}], "+", 
   RowBox[{"5", " ", 
    SuperscriptBox["J", "6"]}], "+", 
   RowBox[{
    SuperscriptBox["J", "4"], " ", 
    RowBox[{"(", 
     RowBox[{"8", "-", 
      RowBox[{"12", " ", 
       SuperscriptBox["\[Nu]", "2"]}]}], ")"}]}], "-", 
   RowBox[{"24", " ", 
    SuperscriptBox["J", "3"], " ", 
    RowBox[{"(", 
     RowBox[{"7", "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["\[Nu]", "2"]}]}], ")"}]}], "+", 
   RowBox[{"96", " ", "J", " ", 
    RowBox[{"(", 
     RowBox[{"2", "+", 
      RowBox[{"3", " ", 
       SuperscriptBox["\[Nu]", "2"]}], "+", 
      SuperscriptBox["\[Nu]", "4"]}], ")"}]}], "+", 
   RowBox[{"16", " ", 
    SuperscriptBox["J", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "7"}], "+", 
      RowBox[{"6", " ", 
       SuperscriptBox["\[Nu]", "2"]}], "+", 
      RowBox[{"3", " ", 
       SuperscriptBox["\[Nu]", "4"]}]}], ")"}]}], "-", 
   RowBox[{"64", " ", 
    SuperscriptBox["\[Nu]", "2"], " ", 
    RowBox[{"(", 
     RowBox[{"11", "+", 
      RowBox[{"16", " ", 
       SuperscriptBox["\[Nu]", "2"]}], "+", 
      RowBox[{"5", " ", 
       SuperscriptBox["\[Nu]", "4"]}]}], ")"}]}]}], "4608"]], "Output",
 CellChangeTimes->{{3.813215402356924*^9, 3.813215417868353*^9}, 
   3.813216839556394*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", "*)"}]], "Input",
 CellChangeTimes->{{3.8135839810183983`*^9, 3.813583982422419*^9}}]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "P1, P2 Polynomials up to ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["z", "4"], TraditionalForm]],
  FormatType->"TraditionalForm"]
}], "Subsubsection",
 CellChangeTimes->{{3.813143117878957*^9, 3.8131431277772427`*^9}, {
  3.8131476478810663`*^9, 3.813147660839778*^9}}],

Cell[BoxData[
 RowBox[{"(*", "*)"}]], "Input",
 CellChangeTimes->{{3.813143354925168*^9, 3.8131433571197157`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"P1", "[", "1", "]"}], "=", 
   RowBox[{
    RowBox[{"-", "2"}], " ", "\[ImaginaryI]", " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "J"}], ")"}], " ", "\[Nu]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.813214172898383*^9, 3.813214179180204*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"P2", "[", "1", "]"}], "=", 
   RowBox[{
    FractionBox["1", "4"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", " ", "J"}], "+", 
      SuperscriptBox["J", "2"], "-", 
      RowBox[{"4", " ", 
       SuperscriptBox["\[Nu]", "2"]}]}], ")"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8131352099674053`*^9, 3.8131352433323*^9}, {
  3.8131354329943027`*^9, 3.81313544314009*^9}, {3.81313552721574*^9, 
  3.813135530607442*^9}, {3.8131355632295437`*^9, 3.8131355644696503`*^9}, {
  3.8131356133950663`*^9, 3.813135617522595*^9}, {3.8132141921960583`*^9, 
  3.813214193311345*^9}}],

Cell[BoxData[
 RowBox[{"(*", "*)"}]], "Input",
 CellChangeTimes->{{3.805620765212834*^9, 3.8056207667372427`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"P1", "[", "2", "]"}], "=", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["3", "16"]}], " ", "\[ImaginaryI]", " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "J"}], ")"}], " ", "\[Nu]", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"J", " ", 
       RowBox[{"(", 
        RowBox[{"2", "+", "J"}], ")"}]}], "-", 
      RowBox[{"4", " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox["\[Nu]", "2"]}], ")"}]}]}], ")"}]}]}], ";"}]], "Input",\

 CellChangeTimes->{{3.813135070627224*^9, 3.813135091798882*^9}, {
  3.813135131368635*^9, 3.813135137894041*^9}, {3.813135312172093*^9, 
  3.813135350479068*^9}, {3.813135462312957*^9, 3.813135469720726*^9}, {
  3.813135647940646*^9, 3.813135650687628*^9}, {3.813214238859125*^9, 
  3.813214240693522*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"P2", "[", "2", "]"}], "=", 
   RowBox[{
    FractionBox["1", "128"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"12", " ", 
       SuperscriptBox["J", "3"]}], "+", 
      RowBox[{"3", " ", 
       SuperscriptBox["J", "4"]}], "+", 
      RowBox[{
       SuperscriptBox["J", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"4", "-", 
         RowBox[{"8", " ", 
          SuperscriptBox["\[Nu]", "2"]}]}], ")"}]}], "-", 
      RowBox[{"16", " ", "J", " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox["\[Nu]", "2"]}], ")"}]}], "+", 
      RowBox[{"48", " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["\[Nu]", "2"], "+", 
         SuperscriptBox["\[Nu]", "4"]}], ")"}]}]}], ")"}]}]}], ";"}]], "Input",\

 CellChangeTimes->{{3.8131352099674053`*^9, 3.8131352433323*^9}, {
  3.8131354329943027`*^9, 3.81313544314009*^9}, {3.81313552721574*^9, 
  3.813135530607442*^9}, {3.8131355632295437`*^9, 3.8131355644696503`*^9}, {
  3.8131356133950663`*^9, 3.813135617522595*^9}, {3.813135653219657*^9, 
  3.813135658111532*^9}, {3.8132142506670017`*^9, 3.813214266552608*^9}}],

Cell[BoxData[
 RowBox[{"(*", "*)"}]], "Input",
 CellChangeTimes->{{3.805620765212834*^9, 3.8056207667372427`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"P1", "[", "3", "]"}], "=", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{"\[ImaginaryI]", " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", "J"}], ")"}], " ", "\[Nu]", " ", 
      RowBox[{"(", 
       RowBox[{"528", "+", 
        RowBox[{"J", " ", 
         RowBox[{"(", 
          RowBox[{"2", "+", "J"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "176"}], "+", 
           RowBox[{"15", " ", "J", " ", 
            RowBox[{"(", 
             RowBox[{"2", "+", "J"}], ")"}]}]}], ")"}]}], "+", 
        RowBox[{"768", " ", 
         SuperscriptBox["\[Nu]", "2"]}], "-", 
        RowBox[{"56", " ", "J", " ", 
         RowBox[{"(", 
          RowBox[{"2", "+", "J"}], ")"}], " ", 
         SuperscriptBox["\[Nu]", "2"]}], "+", 
        RowBox[{"240", " ", 
         SuperscriptBox["\[Nu]", "4"]}]}], ")"}]}], "1728"]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.813135070627224*^9, 3.813135091798882*^9}, {
  3.813135131368635*^9, 3.813135137894041*^9}, {3.813135312172093*^9, 
  3.813135350479068*^9}, {3.813135462312957*^9, 3.813135469720726*^9}, {
  3.81313567082251*^9, 3.813135673941799*^9}, {3.813214261121828*^9, 
  3.813214263248885*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"P2", "[", "3", "]"}], "=", 
   FractionBox[
    RowBox[{
     RowBox[{"30", " ", 
      SuperscriptBox["J", "5"]}], "+", 
     RowBox[{"5", " ", 
      SuperscriptBox["J", "6"]}], "+", 
     RowBox[{
      SuperscriptBox["J", "4"], " ", 
      RowBox[{"(", 
       RowBox[{"8", "-", 
        RowBox[{"12", " ", 
         SuperscriptBox["\[Nu]", "2"]}]}], ")"}]}], "-", 
     RowBox[{"24", " ", 
      SuperscriptBox["J", "3"], " ", 
      RowBox[{"(", 
       RowBox[{"7", "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["\[Nu]", "2"]}]}], ")"}]}], "+", 
     RowBox[{"96", " ", "J", " ", 
      RowBox[{"(", 
       RowBox[{"2", "+", 
        RowBox[{"3", " ", 
         SuperscriptBox["\[Nu]", "2"]}], "+", 
        SuperscriptBox["\[Nu]", "4"]}], ")"}]}], "+", 
     RowBox[{"16", " ", 
      SuperscriptBox["J", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "7"}], "+", 
        RowBox[{"6", " ", 
         SuperscriptBox["\[Nu]", "2"]}], "+", 
        RowBox[{"3", " ", 
         SuperscriptBox["\[Nu]", "4"]}]}], ")"}]}], "-", 
     RowBox[{"64", " ", 
      SuperscriptBox["\[Nu]", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"11", "+", 
        RowBox[{"16", " ", 
         SuperscriptBox["\[Nu]", "2"]}], "+", 
        RowBox[{"5", " ", 
         SuperscriptBox["\[Nu]", "4"]}]}], ")"}]}]}], "4608"]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.8131352099674053`*^9, 3.8131352433323*^9}, {
  3.8131354329943027`*^9, 3.81313544314009*^9}, {3.81313552721574*^9, 
  3.813135530607442*^9}, {3.8131355632295437`*^9, 3.8131355644696503`*^9}, {
  3.8131356133950663`*^9, 3.813135617522595*^9}, {3.813135676181068*^9, 
  3.813135691032391*^9}, {3.8132142799733267`*^9, 3.813214281775234*^9}}],

Cell[BoxData[
 RowBox[{"(*", "*)"}]], "Input",
 CellChangeTimes->{{3.805620765212834*^9, 3.8056207667372427`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"P1", "[", "4", "]"}], "=", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["1", "442368"]}], "5", " ", "\[ImaginaryI]", " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "J"}], ")"}], " ", "\[Nu]", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"J", " ", 
       RowBox[{"(", 
        RowBox[{"2", "+", "J"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"4320", "+", 
         RowBox[{"J", " ", 
          RowBox[{"(", 
           RowBox[{"2", "+", "J"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "556"}], "+", 
            RowBox[{"21", " ", "J", " ", 
             RowBox[{"(", 
              RowBox[{"2", "+", "J"}], ")"}]}]}], ")"}]}]}], ")"}]}], "-", 
      RowBox[{"76", " ", "J", " ", 
       RowBox[{"(", 
        RowBox[{"2", "+", "J"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "28"}], "+", 
         RowBox[{"J", " ", 
          RowBox[{"(", 
           RowBox[{"2", "+", "J"}], ")"}]}]}], ")"}], " ", 
       SuperscriptBox["\[Nu]", "2"]}], "+", 
      RowBox[{"16", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "600"}], "+", 
         RowBox[{"19", " ", "J", " ", 
          RowBox[{"(", 
           RowBox[{"2", "+", "J"}], ")"}]}]}], ")"}], " ", 
       SuperscriptBox["\[Nu]", "4"]}], "-", 
      RowBox[{"1344", " ", 
       SuperscriptBox["\[Nu]", "6"]}], "-", 
      RowBox[{"192", " ", 
       RowBox[{"(", 
        RowBox[{"60", "+", 
         RowBox[{"103", " ", 
          SuperscriptBox["\[Nu]", "2"]}]}], ")"}]}]}], ")"}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.813135070627224*^9, 3.813135091798882*^9}, {
  3.813135131368635*^9, 3.813135137894041*^9}, {3.813135312172093*^9, 
  3.813135350479068*^9}, {3.813135462312957*^9, 3.813135469720726*^9}, {
  3.813135723289216*^9, 3.813135726283185*^9}, {3.813214298044942*^9, 
  3.813214300480839*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"P2", "[", "4", "]"}], "=", 
   RowBox[{
    FractionBox["1", "1179648"], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"280", " ", 
       SuperscriptBox["J", "7"]}], "+", 
      RowBox[{"35", " ", 
       SuperscriptBox["J", "8"]}], "-", 
      RowBox[{"40", " ", 
       SuperscriptBox["J", "6"], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["\[Nu]", "2"]}]}], ")"}]}], "-", 
      RowBox[{"160", " ", 
       SuperscriptBox["J", "5"], " ", 
       RowBox[{"(", 
        RowBox[{"26", "+", 
         RowBox[{"3", " ", 
          SuperscriptBox["\[Nu]", "2"]}]}], ")"}]}], "+", 
      RowBox[{"128", " ", 
       SuperscriptBox["J", "3"], " ", 
       RowBox[{"(", 
        RowBox[{"131", "+", 
         RowBox[{"60", " ", 
          SuperscriptBox["\[Nu]", "2"]}], "+", 
         RowBox[{"9", " ", 
          SuperscriptBox["\[Nu]", "4"]}]}], ")"}]}], "+", 
      RowBox[{"16", " ", 
       SuperscriptBox["J", "4"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "253"}], "+", 
         RowBox[{"70", " ", 
          SuperscriptBox["\[Nu]", "2"]}], "+", 
         RowBox[{"18", " ", 
          SuperscriptBox["\[Nu]", "4"]}]}], ")"}]}], "-", 
      RowBox[{"512", " ", "J", " ", 
       RowBox[{"(", 
        RowBox[{"36", "+", 
         RowBox[{"65", " ", 
          SuperscriptBox["\[Nu]", "2"]}], "+", 
         RowBox[{"34", " ", 
          SuperscriptBox["\[Nu]", "4"]}], "+", 
         RowBox[{"5", " ", 
          SuperscriptBox["\[Nu]", "6"]}]}], ")"}]}], "+", 
      RowBox[{"1280", " ", 
       SuperscriptBox["\[Nu]", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"60", "+", 
         RowBox[{"103", " ", 
          SuperscriptBox["\[Nu]", "2"]}], "+", 
         RowBox[{"50", " ", 
          SuperscriptBox["\[Nu]", "4"]}], "+", 
         RowBox[{"7", " ", 
          SuperscriptBox["\[Nu]", "6"]}]}], ")"}]}], "-", 
      RowBox[{"128", " ", 
       SuperscriptBox["J", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "114"}], "+", 
         RowBox[{"65", " ", 
          SuperscriptBox["\[Nu]", "2"]}], "+", 
         RowBox[{"59", " ", 
          SuperscriptBox["\[Nu]", "4"]}], "+", 
         RowBox[{"10", " ", 
          SuperscriptBox["\[Nu]", "6"]}]}], ")"}]}]}], ")"}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.8131352099674053`*^9, 3.8131352433323*^9}, {
  3.8131354329943027`*^9, 3.81313544314009*^9}, {3.81313552721574*^9, 
  3.813135530607442*^9}, {3.8131355632295437`*^9, 3.8131355644696503`*^9}, {
  3.8131356133950663`*^9, 3.813135617522595*^9}, {3.813135728603324*^9, 
  3.813135733165099*^9}, {3.81321431346494*^9, 3.8132143213887253`*^9}}],

Cell[BoxData[
 RowBox[{"(*", "*)"}]], "Input",
 CellChangeTimes->{{3.813143382571279*^9, 3.8131433840413313`*^9}}]
}, Closed]],

Cell[CellGroupData[{

Cell["tree level c[k,0] coefficients up to k=3", "Subsubsection",
 CellChangeTimes->{{3.813143406662943*^9, 3.813143416729578*^9}, {
  3.81314769543027*^9, 3.813147705424327*^9}, {3.813147786729785*^9, 
  3.81314780716208*^9}, {3.813586553042625*^9, 3.8135865564009533`*^9}}],

Cell[BoxData[
 RowBox[{"(*", "*)"}]], "Input",
 CellChangeTimes->{{3.8131434195599623`*^9, 3.813143421173573*^9}}],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"overall", " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"-", "1"}], ")"}], "k"], " ", "is", " ", "omitted"}], " ", 
  "*)"}]], "Input",
 CellChangeTimes->{{3.813650929773641*^9, 3.813650961542693*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"c", "[", 
   RowBox[{"0", ",", "0"}], "]"}], "=", 
  RowBox[{
   RowBox[{"4", "*", "1", "*", 
    FractionBox["1", "4"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{"2", " ", "k"}]}], ")"}]}], "//", "FullSimplify"}]}]], "Input",
 CellChangeTimes->{{3.813143500911148*^9, 3.813143550479785*^9}, {
   3.813143621034639*^9, 3.813143622816409*^9}, {3.813143856477956*^9, 
   3.8131438771438417`*^9}, {3.813143988454343*^9, 3.8131440125842113`*^9}, {
   3.813145041565721*^9, 3.813145150428185*^9}, 3.813146019955113*^9, {
   3.81339924338664*^9, 3.813399246710305*^9}}],

Cell[BoxData[
 RowBox[{"1", "+", 
  RowBox[{"2", " ", "k"}]}]], "Output",
 CellChangeTimes->{
  3.813143877995529*^9, 3.8131440296137457`*^9, {3.8131451371450977`*^9, 
   3.813145151240355*^9}, 3.813146036385562*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"c", "[", 
   RowBox[{"1", ",", "0"}], "]"}], "=", 
  RowBox[{
   RowBox[{"4", "*", "2", "*", 
    FractionBox["1", "32"], "  ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{"2", " ", "k"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "2"}], "+", "k", "+", 
      SuperscriptBox["k", "2"]}], ")"}]}], "//", "FullSimplify"}]}]], "Input",\

 CellChangeTimes->{{3.813143515131034*^9, 3.8131435184275923`*^9}, {
   3.8131435538604918`*^9, 3.813143554435388*^9}, 3.813143691212242*^9, 
   3.813143788383222*^9, {3.8131438626360598`*^9, 3.813143883146469*^9}, {
   3.813143985130619*^9, 3.813144014878777*^9}, {3.8131450780937223`*^9, 
   3.8131450787747917`*^9}, {3.813145110353313*^9, 3.8131451453816347`*^9}, 
   3.813146022254449*^9}],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "4"], " ", 
  RowBox[{"(", 
   RowBox[{"1", "+", 
    RowBox[{"2", " ", "k"}]}], ")"}], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"-", "2"}], "+", "k", "+", 
    SuperscriptBox["k", "2"]}], ")"}]}]], "Output",
 CellChangeTimes->{3.8131438840356083`*^9, 3.813144031414168*^9, 
  3.8131451460205584`*^9, 3.8131460383018007`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"c", "[", 
   RowBox[{"2", ",", "0"}], "]"}], "=", 
  RowBox[{
   RowBox[{"4", "*", "3", "*", 
    FractionBox["1", "576"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "2"}], "+", "k"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "k"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"2", "+", "k"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"3", "+", "k"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{"2", " ", "k"}]}], ")"}]}], "//", "FullSimplify"}]}]], "Input",
 CellChangeTimes->{{3.813143528320529*^9, 3.813143574717477*^9}, {
   3.813143773006496*^9, 3.813143790457506*^9}, {3.813143868470482*^9, 
   3.8131438861714287`*^9}, {3.813143982054587*^9, 3.8131439826623983`*^9}, {
   3.813144016764894*^9, 3.813144017173194*^9}, {3.813145082678752*^9, 
   3.8131450832518663`*^9}, {3.8131451536061363`*^9, 3.813145158127981*^9}, 
   3.813146025238122*^9}],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "48"], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"-", "2"}], "+", "k"}], ")"}], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"-", "1"}], "+", "k"}], ")"}], " ", 
  RowBox[{"(", 
   RowBox[{"2", "+", "k"}], ")"}], " ", 
  RowBox[{"(", 
   RowBox[{"3", "+", "k"}], ")"}], " ", 
  RowBox[{"(", 
   RowBox[{"1", "+", 
    RowBox[{"2", " ", "k"}]}], ")"}]}]], "Output",
 CellChangeTimes->{3.81314388707135*^9, 3.813144033751175*^9, 
  3.813145158966405*^9, 3.813146040136784*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"c", "[", 
   RowBox[{"3", ",", "0"}], "]"}], "=", 
  RowBox[{
   RowBox[{"4", "*", "4", "*", 
    FractionBox[
     RowBox[{" ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "3"}], "+", "k"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", "k"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "k"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"2", "+", "k"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"3", "+", "k"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"4", "+", "k"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"2", " ", "k"}]}], ")"}]}]}], "18432"]}], "//", 
   "FullSimplify"}]}]], "Input",
 CellChangeTimes->{{3.8131435807262993`*^9, 3.813143581114359*^9}, {
   3.813143784918973*^9, 3.813143792399942*^9}, {3.813143874072032*^9, 
   3.8131438908807583`*^9}, 3.813143977332477*^9, {3.813144020457148*^9, 
   3.813144020972139*^9}, {3.813145085885537*^9, 3.813145086476259*^9}, {
   3.813145162400997*^9, 3.813145165773733*^9}, 3.813146028535625*^9}],

Cell[BoxData[
 FractionBox[
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "3"}], "+", "k"}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "2"}], "+", "k"}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", "k"}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"2", "+", "k"}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"3", "+", "k"}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"4", "+", "k"}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"1", "+", 
     RowBox[{"2", " ", "k"}]}], ")"}]}], "1152"]], "Output",
 CellChangeTimes->{3.813143893301365*^9, 3.813144036337945*^9, 
  3.813145166502157*^9, 3.8131460421054792`*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", "*)"}]], "Input",
 CellChangeTimes->{{3.813144064412204*^9, 3.813144065746217*^9}}]
}, Closed]],

Cell[CellGroupData[{

Cell["1 loop Box c[k,1] coefficients up to k=3", "Subsubsection",
 CellChangeTimes->{{3.813143406662943*^9, 3.813143416729578*^9}, {
  3.813144185478094*^9, 3.81314419207716*^9}, {3.8131442554004602`*^9, 
  3.813144258297503*^9}, {3.813147715200951*^9, 3.813147718941165*^9}, {
  3.813147824828753*^9, 3.813147825190646*^9}, {3.8135865622606153`*^9, 
  3.813586566606338*^9}}],

Cell[BoxData[
 RowBox[{"(*", "*)"}]], "Input",
 CellChangeTimes->{{3.8131434195599623`*^9, 3.813143421173573*^9}}],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"overall", " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"-", "1"}], ")"}], "k"], " ", "is", " ", "omitted"}], " ", 
  "*)"}]], "Input",
 CellChangeTimes->{{3.813650929773641*^9, 3.813650961542693*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"c", "[", 
    RowBox[{"0", ",", "1"}], "]"}], "=", 
   RowBox[{"4", "*", "1", "*", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{"\[ImaginaryI]", " ", 
         RowBox[{"(", 
          RowBox[{"2", "+", "k", "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["k", "2"]}]}], ")"}]}], 
        RowBox[{"4", " ", 
         SuperscriptBox["k", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"2", "+", "k"}], ")"}]}]], "-", 
       FractionBox[
        RowBox[{"\[ImaginaryI]", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"4", " ", "k"}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["k", "2"]}]}], ")"}], " ", 
         RowBox[{"HarmonicNumber", "[", "k", "]"}]}], 
        RowBox[{"2", " ", "k", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "k"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"2", "+", "k"}], ")"}]}]]}], ")"}], "/", "I"}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.813143500911148*^9, 3.813143550479785*^9}, {
   3.813143621034639*^9, 3.813143622816409*^9}, {3.813143856477956*^9, 
   3.8131438771438417`*^9}, {3.813143988454343*^9, 3.8131440125842113`*^9}, {
   3.813144266208989*^9, 3.813144271120593*^9}, {3.813144330666301*^9, 
   3.813144334711226*^9}, {3.8131451790436497`*^9, 3.813145198098011*^9}, 
   3.813147747790552*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"c", "[", 
    RowBox[{"1", ",", "1"}], "]"}], "=", 
   RowBox[{"4", "*", "2", "*", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{"\[ImaginaryI]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "4"}], "+", 
           RowBox[{"2", " ", "k"}], "-", 
           SuperscriptBox["k", "2"], "+", 
           RowBox[{"9", " ", 
            SuperscriptBox["k", "3"]}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["k", "4"]}]}], ")"}]}], 
        RowBox[{"32", " ", 
         SuperscriptBox["k", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"2", "+", "k"}], ")"}]}]], "-", 
       FractionBox[
        RowBox[{"\[ImaginaryI]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "-", 
           RowBox[{"2", " ", "k"}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["k", "2"]}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["k", "3"]}], "+", 
           SuperscriptBox["k", "4"]}], ")"}], " ", 
         RowBox[{"HarmonicNumber", "[", "k", "]"}]}], 
        RowBox[{"8", " ", "k", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "k"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"2", "+", "k"}], ")"}]}]]}], ")"}], "/", "I"}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.813144281409569*^9, 3.813144293931859*^9}, {
   3.813144346034626*^9, 3.813144377194502*^9}, {3.813145203470564*^9, 
   3.8131452039790907`*^9}, 3.813147749273027*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"c", "[", 
    RowBox[{"2", ",", "1"}], "]"}], "=", 
   RowBox[{"4", "*", "3", "*", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{"\[ImaginaryI]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "k"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "72"}], "-", 
           RowBox[{"8", " ", 
            SuperscriptBox["k", "2"]}], "+", 
           RowBox[{"102", " ", 
            SuperscriptBox["k", "3"]}], "+", 
           RowBox[{"81", " ", 
            SuperscriptBox["k", "4"]}], "+", 
           RowBox[{"16", " ", 
            SuperscriptBox["k", "5"]}]}], ")"}]}], 
        RowBox[{"1728", " ", 
         SuperscriptBox["k", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"2", "+", "k"}], ")"}]}]], "-", 
       FractionBox[
        RowBox[{"\[ImaginaryI]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "k"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "12"}], "-", 
           RowBox[{"34", " ", "k"}], "-", 
           SuperscriptBox["k", "2"], "+", 
           RowBox[{"27", " ", 
            SuperscriptBox["k", "3"]}], "+", 
           RowBox[{"14", " ", 
            SuperscriptBox["k", "4"]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["k", "5"]}]}], ")"}], " ", 
         RowBox[{"HarmonicNumber", "[", "k", "]"}]}], 
        RowBox[{"288", " ", "k", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "k"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"2", "+", "k"}], ")"}]}]]}], ")"}], "/", "I"}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.81314428552149*^9, 3.813144296339307*^9}, {
   3.813144350571497*^9, 3.813144351924981*^9}, 3.813144394071993*^9, {
   3.813145207832624*^9, 3.813145208535681*^9}, 3.813147755204636*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"c", "[", 
    RowBox[{"3", ",", "1"}], "]"}], "=", 
   RowBox[{"4", "*", "4", "*", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{"\[ImaginaryI]", " ", 
         RowBox[{"(", 
          RowBox[{"2", "-", 
           RowBox[{"3", " ", "k"}], "+", 
           SuperscriptBox["k", "2"]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "432"}], "-", 
           RowBox[{"72", " ", "k"}], "+", 
           RowBox[{"87", " ", 
            SuperscriptBox["k", "2"]}], "+", 
           RowBox[{"571", " ", 
            SuperscriptBox["k", "3"]}], "+", 
           RowBox[{"516", " ", 
            SuperscriptBox["k", "4"]}], "+", 
           RowBox[{"169", " ", 
            SuperscriptBox["k", "5"]}], "+", 
           RowBox[{"19", " ", 
            SuperscriptBox["k", "6"]}]}], ")"}]}], 
        RowBox[{"55296", " ", 
         SuperscriptBox["k", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"2", "+", "k"}], ")"}]}]], "-", 
       FractionBox[
        RowBox[{"\[ImaginaryI]", " ", 
         RowBox[{"(", 
          RowBox[{"2", "-", 
           RowBox[{"3", " ", "k"}], "+", 
           SuperscriptBox["k", "2"]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "36"}], "-", 
           RowBox[{"117", " ", "k"}], "-", 
           RowBox[{"59", " ", 
            SuperscriptBox["k", "2"]}], "+", 
           RowBox[{"40", " ", 
            SuperscriptBox["k", "3"]}], "+", 
           RowBox[{"40", " ", 
            SuperscriptBox["k", "4"]}], "+", 
           RowBox[{"11", " ", 
            SuperscriptBox["k", "5"]}], "+", 
           SuperscriptBox["k", "6"]}], ")"}], " ", 
         RowBox[{"HarmonicNumber", "[", "k", "]"}]}], 
        RowBox[{"4608", " ", "k", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "k"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"2", "+", "k"}], ")"}]}]]}], ")"}], "/", "I"}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.813144288519158*^9, 3.813144298888522*^9}, {
   3.813144354381173*^9, 3.813144355570757*^9}, 3.813144433154727*^9, {
   3.8131452143449793`*^9, 3.813145214932824*^9}, 3.8131477579411917`*^9}]
}, Closed]],

Cell[CellGroupData[{

Cell["2 loop Box c[k,2] coefficients up to k=3", "Subsubsection",
 CellChangeTimes->{{3.813143406662943*^9, 3.813143416729578*^9}, {
  3.813144185478094*^9, 3.81314419207716*^9}, {3.8131442554004602`*^9, 
  3.813144258297503*^9}, {3.8131455477566*^9, 3.8131455482435637`*^9}, {
  3.81314776784587*^9, 3.8131477711913357`*^9}, {3.813147826331573*^9, 
  3.813147826676776*^9}, {3.813586570791751*^9, 3.813586574523411*^9}}],

Cell[BoxData[
 RowBox[{"(*", "*)"}]], "Input",
 CellChangeTimes->{{3.8131434195599623`*^9, 3.813143421173573*^9}}],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"overall", " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"-", "1"}], ")"}], "k"], " ", "is", " ", "omitted"}], " ", 
  "*)"}]], "Input",
 CellChangeTimes->{{3.813650929773641*^9, 3.813650961542693*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"c", "[", 
    RowBox[{"0", ",", "2"}], "]"}], "=", 
   RowBox[{"4", "*", "1", "*", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         FractionBox["1", 
          RowBox[{"12", " ", 
           SuperscriptBox["k", "4"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", "k"}], ")"}], "4"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"2", "+", "k"}], ")"}], "3"]}]]}], "\[ImaginaryI]", " ", 
        
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "48"}], "-", 
          RowBox[{"216", " ", "k"}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["k", "8"], " ", 
           RowBox[{"(", 
            RowBox[{"6", "+", 
             SuperscriptBox["\[Pi]", "2"]}], ")"}]}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["k", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "87"}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["\[Pi]", "2"]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["k", "7"], " ", 
           RowBox[{"(", 
            RowBox[{"90", "+", 
             RowBox[{"17", " ", 
              SuperscriptBox["\[Pi]", "2"]}]}], ")"}]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["k", "3"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "81"}], "+", 
             RowBox[{"22", " ", 
              SuperscriptBox["\[Pi]", "2"]}]}], ")"}]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["k", "4"], " ", 
           RowBox[{"(", 
            RowBox[{"99", "+", 
             RowBox[{"47", " ", 
              SuperscriptBox["\[Pi]", "2"]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["k", "6"], " ", 
           RowBox[{"(", 
            RowBox[{"258", "+", 
             RowBox[{"58", " ", 
              SuperscriptBox["\[Pi]", "2"]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["k", "5"], " ", 
           RowBox[{"(", 
            RowBox[{"363", "+", 
             RowBox[{"101", " ", 
              SuperscriptBox["\[Pi]", "2"]}]}], ")"}]}]}], ")"}]}], "+", 
       FractionBox[
        RowBox[{"\[ImaginaryI]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "4"}], "-", 
           RowBox[{"14", " ", "k"}], "-", 
           RowBox[{"15", " ", 
            SuperscriptBox["k", "2"]}], "+", 
           RowBox[{"8", " ", 
            SuperscriptBox["k", "3"]}], "+", 
           RowBox[{"22", " ", 
            SuperscriptBox["k", "4"]}], "+", 
           RowBox[{"12", " ", 
            SuperscriptBox["k", "5"]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["k", "6"]}]}], ")"}], " ", 
         RowBox[{"HarmonicNumber", "[", "k", "]"}]}], 
        RowBox[{
         SuperscriptBox["k", "3"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", "k"}], ")"}], "3"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"2", "+", "k"}], ")"}], "3"]}]], "-", 
       FractionBox[
        RowBox[{"\[ImaginaryI]", " ", 
         RowBox[{"(", 
          RowBox[{"2", "+", 
           RowBox[{"6", " ", "k"}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["k", "2"]}]}], ")"}], " ", 
         RowBox[{"HarmonicNumber", "[", 
          RowBox[{"k", ",", "2"}], "]"}]}], 
        RowBox[{"2", " ", 
         SuperscriptBox["k", "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", "k"}], ")"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"2", "+", "k"}], ")"}], "2"]}]]}], ")"}], "/", "I"}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.813143500911148*^9, 3.813143550479785*^9}, {
   3.813143621034639*^9, 3.813143622816409*^9}, {3.813143856477956*^9, 
   3.8131438771438417`*^9}, {3.813143988454343*^9, 3.8131440125842113`*^9}, {
   3.813144266208989*^9, 3.813144271120593*^9}, {3.813144330666301*^9, 
   3.813144334711226*^9}, {3.8131451790436497`*^9, 3.813145198098011*^9}, {
   3.813145551886187*^9, 3.813145555028211*^9}, 3.813145625247686*^9, 
   3.813147916041148*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"c", "[", 
    RowBox[{"1", ",", "2"}], "]"}], "=", 
   RowBox[{"4", "*", "2", "*", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         FractionBox["1", 
          RowBox[{"96", " ", 
           SuperscriptBox["k", "4"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", "k"}], ")"}], "4"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"2", "+", "k"}], ")"}], "3"]}]]}], "\[ImaginaryI]", " ", 
        
        RowBox[{"(", 
         RowBox[{"96", "+", 
          RowBox[{"336", " ", "k"}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["k", "10"], " ", 
           RowBox[{"(", 
            RowBox[{"12", "+", 
             SuperscriptBox["\[Pi]", "2"]}], ")"}]}], "-", 
          RowBox[{"8", " ", 
           SuperscriptBox["k", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "27"}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["\[Pi]", "2"]}]}], ")"}]}], "-", 
          RowBox[{"8", " ", 
           SuperscriptBox["k", "4"], " ", 
           RowBox[{"(", 
            RowBox[{"138", "+", 
             RowBox[{"17", " ", 
              SuperscriptBox["\[Pi]", "2"]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["k", "9"], " ", 
           RowBox[{"(", 
            RowBox[{"210", "+", 
             RowBox[{"19", " ", 
              SuperscriptBox["\[Pi]", "2"]}]}], ")"}]}], "-", 
          RowBox[{"4", " ", 
           SuperscriptBox["k", "3"], " ", 
           RowBox[{"(", 
            RowBox[{"153", "+", 
             RowBox[{"20", " ", 
              SuperscriptBox["\[Pi]", "2"]}]}], ")"}]}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["k", "5"], " ", 
           RowBox[{"(", 
            RowBox[{"171", "+", 
             RowBox[{"32", " ", 
              SuperscriptBox["\[Pi]", "2"]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["k", "8"], " ", 
           RowBox[{"(", 
            RowBox[{"726", "+", 
             RowBox[{"71", " ", 
              SuperscriptBox["\[Pi]", "2"]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["k", "6"], " ", 
           RowBox[{"(", 
            RowBox[{"861", "+", 
             RowBox[{"79", " ", 
              SuperscriptBox["\[Pi]", "2"]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["k", "7"], " ", 
           RowBox[{"(", 
            RowBox[{"1221", "+", 
             RowBox[{"125", " ", 
              SuperscriptBox["\[Pi]", "2"]}]}], ")"}]}]}], ")"}]}], "+", 
       FractionBox[
        RowBox[{"\[ImaginaryI]", " ", 
         RowBox[{"(", 
          RowBox[{"8", "+", 
           RowBox[{"20", " ", "k"}], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["k", "2"]}], "-", 
           RowBox[{"52", " ", 
            SuperscriptBox["k", "3"]}], "-", 
           RowBox[{"31", " ", 
            SuperscriptBox["k", "4"]}], "+", 
           RowBox[{"34", " ", 
            SuperscriptBox["k", "5"]}], "+", 
           RowBox[{"43", " ", 
            SuperscriptBox["k", "6"]}], "+", 
           RowBox[{"16", " ", 
            SuperscriptBox["k", "7"]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["k", "8"]}]}], ")"}], " ", 
         RowBox[{"HarmonicNumber", "[", "k", "]"}]}], 
        RowBox[{"8", " ", 
         SuperscriptBox["k", "3"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", "k"}], ")"}], "3"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"2", "+", "k"}], ")"}], "3"]}]], "-", 
       FractionBox[
        RowBox[{"\[ImaginaryI]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "4"}], "-", 
           RowBox[{"10", " ", "k"}], "-", 
           SuperscriptBox["k", "2"], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["k", "3"]}], "+", 
           SuperscriptBox["k", "4"]}], ")"}], " ", 
         RowBox[{"HarmonicNumber", "[", 
          RowBox[{"k", ",", "2"}], "]"}]}], 
        RowBox[{"16", " ", 
         SuperscriptBox["k", "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", "k"}], ")"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"2", "+", "k"}], ")"}], "2"]}]]}], ")"}], "/", "I"}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.813144281409569*^9, 3.813144293931859*^9}, {
   3.813144346034626*^9, 3.813144377194502*^9}, {3.813145203470564*^9, 
   3.8131452039790907`*^9}, {3.81314556009824*^9, 3.813145563582631*^9}, 
   3.8131456775120068`*^9, 3.813147919835085*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"c", "[", 
    RowBox[{"2", ",", "2"}], "]"}], "=", 
   RowBox[{"4", "*", "3", "*", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         FractionBox["1", 
          RowBox[{"1728", " ", 
           SuperscriptBox["k", "4"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", "k"}], ")"}], "4"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"2", "+", "k"}], ")"}], "3"]}]]}], "\[ImaginaryI]", " ", 
        
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "576"}], "-", 
          RowBox[{"1728", " ", "k"}], "+", 
          RowBox[{"96", " ", 
           SuperscriptBox["k", "2"], " ", 
           SuperscriptBox["\[Pi]", "2"]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["k", "12"], " ", 
           RowBox[{"(", 
            RowBox[{"16", "+", 
             SuperscriptBox["\[Pi]", "2"]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["k", "11"], " ", 
           RowBox[{"(", 
            RowBox[{"334", "+", 
             RowBox[{"21", " ", 
              SuperscriptBox["\[Pi]", "2"]}]}], ")"}]}], "+", 
          RowBox[{"16", " ", 
           SuperscriptBox["k", "3"], " ", 
           RowBox[{"(", 
            RowBox[{"357", "+", 
             RowBox[{"29", " ", 
              SuperscriptBox["\[Pi]", "2"]}]}], ")"}]}], "-", 
          RowBox[{"6", " ", 
           SuperscriptBox["k", "8"], " ", 
           RowBox[{"(", 
            RowBox[{"345", "+", 
             RowBox[{"37", " ", 
              SuperscriptBox["\[Pi]", "2"]}]}], ")"}]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["k", "10"], " ", 
           RowBox[{"(", 
            RowBox[{"619", "+", 
             RowBox[{"39", " ", 
              SuperscriptBox["\[Pi]", "2"]}]}], ")"}]}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["k", "5"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "241"}], "+", 
             RowBox[{"42", " ", 
              SuperscriptBox["\[Pi]", "2"]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["k", "9"], " ", 
           RowBox[{"(", 
            RowBox[{"1515", "+", 
             RowBox[{"82", " ", 
              SuperscriptBox["\[Pi]", "2"]}]}], ")"}]}], "-", 
          RowBox[{"3", " ", 
           SuperscriptBox["k", "7"], " ", 
           RowBox[{"(", 
            RowBox[{"2817", "+", 
             RowBox[{"245", " ", 
              SuperscriptBox["\[Pi]", "2"]}]}], ")"}]}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["k", "6"], " ", 
           RowBox[{"(", 
            RowBox[{"4627", "+", 
             RowBox[{"337", " ", 
              SuperscriptBox["\[Pi]", "2"]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["k", "4"], " ", 
           RowBox[{"(", 
            RowBox[{"7012", "+", 
             RowBox[{"720", " ", 
              SuperscriptBox["\[Pi]", "2"]}]}], ")"}]}]}], ")"}]}], "+", 
       FractionBox[
        RowBox[{"\[ImaginaryI]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "24"}], "-", 
           RowBox[{"48", " ", "k"}], "+", 
           RowBox[{"48", " ", 
            SuperscriptBox["k", "2"]}], "+", 
           RowBox[{"176", " ", 
            SuperscriptBox["k", "3"]}], "+", 
           RowBox[{"14", " ", 
            SuperscriptBox["k", "4"]}], "-", 
           RowBox[{"210", " ", 
            SuperscriptBox["k", "5"]}], "-", 
           RowBox[{"147", " ", 
            SuperscriptBox["k", "6"]}], "+", 
           RowBox[{"30", " ", 
            SuperscriptBox["k", "8"]}], "+", 
           RowBox[{"10", " ", 
            SuperscriptBox["k", "9"]}], "+", 
           SuperscriptBox["k", "10"]}], ")"}], " ", 
         RowBox[{"HarmonicNumber", "[", "k", "]"}]}], 
        RowBox[{"72", " ", 
         SuperscriptBox["k", "3"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", "k"}], ")"}], "3"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"2", "+", "k"}], ")"}], "3"]}]], "+", 
       FractionBox[
        RowBox[{"\[ImaginaryI]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "24"}], "-", 
           RowBox[{"56", " ", "k"}], "+", 
           RowBox[{"8", " ", 
            SuperscriptBox["k", "2"]}], "+", 
           RowBox[{"44", " ", 
            SuperscriptBox["k", "3"]}], "+", 
           RowBox[{"21", " ", 
            SuperscriptBox["k", "4"]}], "+", 
           RowBox[{"6", " ", 
            SuperscriptBox["k", "5"]}], "+", 
           SuperscriptBox["k", "6"]}], ")"}], " ", 
         RowBox[{"HarmonicNumber", "[", 
          RowBox[{"k", ",", "2"}], "]"}]}], 
        RowBox[{"288", " ", 
         SuperscriptBox["k", "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", "k"}], ")"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"2", "+", "k"}], ")"}], "2"]}]]}], ")"}], "/", "I"}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.81314428552149*^9, 3.813144296339307*^9}, {
   3.813144350571497*^9, 3.813144351924981*^9}, 3.813144394071993*^9, {
   3.813145207832624*^9, 3.813145208535681*^9}, {3.813145567960754*^9, 
   3.813145571933366*^9}, 3.8131457178092337`*^9, 3.813147924903216*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"c", "[", 
    RowBox[{"3", ",", "2"}], "]"}], "=", 
   RowBox[{"4", "*", "4", "*", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         FractionBox["1", 
          RowBox[{"55296", " ", 
           SuperscriptBox["k", "4"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", "k"}], ")"}], "4"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"2", "+", "k"}], ")"}], "3"]}]]}], "\[ImaginaryI]", " ", 
        
        RowBox[{"(", 
         RowBox[{"6912", "+", 
          RowBox[{"18432", " ", "k"}], "+", 
          RowBox[{
           SuperscriptBox["k", "5"], " ", 
           RowBox[{"(", 
            RowBox[{"35218", "-", 
             RowBox[{"832", " ", 
              SuperscriptBox["\[Pi]", "2"]}]}], ")"}]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["k", "14"], " ", 
           RowBox[{"(", 
            RowBox[{"19", "+", 
             SuperscriptBox["\[Pi]", "2"]}], ")"}]}], "-", 
          RowBox[{"288", " ", 
           SuperscriptBox["k", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"35", "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["\[Pi]", "2"]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["k", "13"], " ", 
           RowBox[{"(", 
            RowBox[{"464", "+", 
             RowBox[{"23", " ", 
              SuperscriptBox["\[Pi]", "2"]}]}], ")"}]}], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox["k", "12"], " ", 
           RowBox[{"(", 
            RowBox[{"547", "+", 
             RowBox[{"25", " ", 
              SuperscriptBox["\[Pi]", "2"]}]}], ")"}]}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["k", "11"], " ", 
           RowBox[{"(", 
            RowBox[{"557", "+", 
             RowBox[{"46", " ", 
              SuperscriptBox["\[Pi]", "2"]}]}], ")"}]}], "-", 
          RowBox[{"72", " ", 
           SuperscriptBox["k", "3"], " ", 
           RowBox[{"(", 
            RowBox[{"1161", "+", 
             RowBox[{"76", " ", 
              SuperscriptBox["\[Pi]", "2"]}]}], ")"}]}], "-", 
          RowBox[{"16", " ", 
           SuperscriptBox["k", "4"], " ", 
           RowBox[{"(", 
            RowBox[{"5327", "+", 
             RowBox[{"505", " ", 
              SuperscriptBox["\[Pi]", "2"]}]}], ")"}]}], "-", 
          RowBox[{"3", " ", 
           SuperscriptBox["k", "9"], " ", 
           RowBox[{"(", 
            RowBox[{"14145", "+", 
             RowBox[{"647", " ", 
              SuperscriptBox["\[Pi]", "2"]}]}], ")"}]}], "+", 
          RowBox[{"12", " ", 
           SuperscriptBox["k", "6"], " ", 
           RowBox[{"(", 
            RowBox[{"11287", "+", 
             RowBox[{"748", " ", 
              SuperscriptBox["\[Pi]", "2"]}]}], ")"}]}], "-", 
          RowBox[{
           SuperscriptBox["k", "10"], " ", 
           RowBox[{"(", 
            RowBox[{"19975", "+", 
             RowBox[{"1076", " ", 
              SuperscriptBox["\[Pi]", "2"]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["k", "8"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "6932"}], "+", 
             RowBox[{"1255", " ", 
              SuperscriptBox["\[Pi]", "2"]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["k", "7"], " ", 
           RowBox[{"(", 
            RowBox[{"94411", "+", 
             RowBox[{"8314", " ", 
              SuperscriptBox["\[Pi]", "2"]}]}], ")"}]}]}], ")"}]}], "+", 
       RowBox[{
        FractionBox["1", 
         RowBox[{"4608", " ", 
          SuperscriptBox["k", "3"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", "k"}], ")"}], "3"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"2", "+", "k"}], ")"}], "3"]}]], 
        RowBox[{"\[ImaginaryI]", " ", 
         RowBox[{"(", 
          RowBox[{"576", "+", 
           RowBox[{"960", " ", "k"}], "-", 
           RowBox[{"1800", " ", 
            SuperscriptBox["k", "2"]}], "-", 
           RowBox[{"4496", " ", 
            SuperscriptBox["k", "3"]}], "+", 
           RowBox[{"714", " ", 
            SuperscriptBox["k", "4"]}], "+", 
           RowBox[{"5922", " ", 
            SuperscriptBox["k", "5"]}], "+", 
           RowBox[{"2683", " ", 
            SuperscriptBox["k", "6"]}], "-", 
           RowBox[{"1392", " ", 
            SuperscriptBox["k", "7"]}], "-", 
           RowBox[{"1272", " ", 
            SuperscriptBox["k", "8"]}], "-", 
           RowBox[{"190", " ", 
            SuperscriptBox["k", "9"]}], "+", 
           RowBox[{"69", " ", 
            SuperscriptBox["k", "10"]}], "+", 
           RowBox[{"24", " ", 
            SuperscriptBox["k", "11"]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["k", "12"]}]}], ")"}], " ", 
         RowBox[{"HarmonicNumber", "[", "k", "]"}]}]}], "+", 
       FractionBox[
        RowBox[{"\[ImaginaryI]", " ", 
         RowBox[{"(", 
          RowBox[{"288", "+", 
           RowBox[{"648", " ", "k"}], "-", 
           RowBox[{"176", " ", 
            SuperscriptBox["k", "2"]}], "-", 
           RowBox[{"612", " ", 
            SuperscriptBox["k", "3"]}], "-", 
           RowBox[{"245", " ", 
            SuperscriptBox["k", "4"]}], "+", 
           RowBox[{"12", " ", 
            SuperscriptBox["k", "5"]}], "+", 
           RowBox[{"58", " ", 
            SuperscriptBox["k", "6"]}], "+", 
           RowBox[{"24", " ", 
            SuperscriptBox["k", "7"]}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["k", "8"]}]}], ")"}], " ", 
         RowBox[{"HarmonicNumber", "[", 
          RowBox[{"k", ",", "2"}], "]"}]}], 
        RowBox[{"9216", " ", 
         SuperscriptBox["k", "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", "k"}], ")"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"2", "+", "k"}], ")"}], "2"]}]]}], ")"}], "/", "I"}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.813144288519158*^9, 3.813144298888522*^9}, {
   3.813144354381173*^9, 3.813144355570757*^9}, 3.813144433154727*^9, {
   3.8131452143449793`*^9, 3.813145214932824*^9}, {3.813145576315057*^9, 
   3.813145579703401*^9}, 3.813145746146811*^9, {3.813147929292448*^9, 
   3.8131479306917753`*^9}}],

Cell[BoxData[
 RowBox[{"(*", "*)"}]], "Input",
 CellChangeTimes->{{3.813145758684927*^9, 3.813145760329557*^9}}]
}, Closed]],

Cell[CellGroupData[{

Cell["3 loop Box c[k,3] coefficients up to k=3", "Subsubsection",
 CellChangeTimes->{{3.813143406662943*^9, 3.813143416729578*^9}, {
  3.813144185478094*^9, 3.81314419207716*^9}, {3.8131442554004602`*^9, 
  3.813144258297503*^9}, {3.8131455477566*^9, 3.8131455482435637`*^9}, {
  3.8131466507711687`*^9, 3.813146651171734*^9}, {3.813147773463456*^9, 
  3.813147779800593*^9}, {3.813147827847075*^9, 3.8131478282701817`*^9}, {
  3.813586578523394*^9, 3.813586580949233*^9}}],

Cell[BoxData[
 RowBox[{"(*", "*)"}]], "Input",
 CellChangeTimes->{{3.8131434195599623`*^9, 3.813143421173573*^9}}],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"overall", " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"-", "1"}], ")"}], "k"], " ", "is", " ", "omitted"}], " ", 
  "*)"}]], "Input",
 CellChangeTimes->{{3.813650929773641*^9, 3.813650961542693*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"c", "[", 
    RowBox[{"0", ",", "3"}], "]"}], "=", 
   RowBox[{"4", "*", "1", "*", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        FractionBox["1", 
         RowBox[{"12", " ", 
          SuperscriptBox["k", "6"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", "k"}], ")"}], "6"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"2", "+", "k"}], ")"}], "5"]}]], "\[ImaginaryI]", " ", 
        RowBox[{"(", 
         RowBox[{"480", "+", 
          RowBox[{"3120", " ", "k"}], "+", 
          RowBox[{
           SuperscriptBox["k", "4"], " ", 
           RowBox[{"(", 
            RowBox[{"3798", "-", 
             RowBox[{"2096", " ", 
              SuperscriptBox["\[Pi]", "2"]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["k", "7"], " ", 
           RowBox[{"(", 
            RowBox[{"4920", "-", 
             RowBox[{"1587", " ", 
              SuperscriptBox["\[Pi]", "2"]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["k", "3"], " ", 
           RowBox[{"(", 
            RowBox[{"9912", "-", 
             RowBox[{"688", " ", 
              SuperscriptBox["\[Pi]", "2"]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["k", "8"], " ", 
           RowBox[{"(", 
            RowBox[{"7662", "-", 
             RowBox[{"128", " ", 
              SuperscriptBox["\[Pi]", "2"]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["k", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"8112", "-", 
             RowBox[{"96", " ", 
              SuperscriptBox["\[Pi]", "2"]}]}], ")"}]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["k", "12"], " ", 
           RowBox[{"(", 
            RowBox[{"15", "+", 
             SuperscriptBox["\[Pi]", "2"]}], ")"}]}], "+", 
          RowBox[{"48", " ", 
           SuperscriptBox["k", "10"], " ", 
           RowBox[{"(", 
            RowBox[{"40", "+", 
             RowBox[{"3", " ", 
              SuperscriptBox["\[Pi]", "2"]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["k", "11"], " ", 
           RowBox[{"(", 
            RowBox[{"375", "+", 
             RowBox[{"29", " ", 
              SuperscriptBox["\[Pi]", "2"]}]}], ")"}]}], "-", 
          RowBox[{"14", " ", 
           SuperscriptBox["k", "6"], " ", 
           RowBox[{"(", 
            RowBox[{"120", "+", 
             RowBox[{"233", " ", 
              SuperscriptBox["\[Pi]", "2"]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["k", "9"], " ", 
           RowBox[{"(", 
            RowBox[{"5184", "+", 
             RowBox[{"274", " ", 
              SuperscriptBox["\[Pi]", "2"]}]}], ")"}]}], "-", 
          RowBox[{
           SuperscriptBox["k", "5"], " ", 
           RowBox[{"(", 
            RowBox[{"3177", "+", 
             RowBox[{"3464", " ", 
              SuperscriptBox["\[Pi]", "2"]}]}], ")"}]}]}], ")"}]}], "+", 
       RowBox[{
        FractionBox["1", 
         RowBox[{"6", " ", 
          SuperscriptBox["k", "5"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", "k"}], ")"}], "5"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"2", "+", "k"}], ")"}], "5"]}]], "\[ImaginaryI]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "240"}], "-", 
          RowBox[{"1368", " ", "k"}], "+", 
          RowBox[{"20", " ", 
           SuperscriptBox["k", "9"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "15"}], "+", 
             SuperscriptBox["\[Pi]", "2"]}], ")"}]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["k", "10"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "15"}], "+", 
             SuperscriptBox["\[Pi]", "2"]}], ")"}]}], "+", 
          RowBox[{"8", " ", 
           SuperscriptBox["k", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "381"}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["\[Pi]", "2"]}]}], ")"}]}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["k", "3"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "765"}], "+", 
             RowBox[{"26", " ", 
              SuperscriptBox["\[Pi]", "2"]}]}], ")"}]}], "+", 
          RowBox[{"8", " ", 
           SuperscriptBox["k", "7"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "255"}], "+", 
             RowBox[{"29", " ", 
              SuperscriptBox["\[Pi]", "2"]}]}], ")"}]}], "+", 
          RowBox[{"5", " ", 
           SuperscriptBox["k", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "183"}], "+", 
             RowBox[{"56", " ", 
              SuperscriptBox["\[Pi]", "2"]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["k", "8"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1155"}], "+", 
             RowBox[{"89", " ", 
              SuperscriptBox["\[Pi]", "2"]}]}], ")"}]}], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox["k", "6"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "469"}], "+", 
             RowBox[{"129", " ", 
              SuperscriptBox["\[Pi]", "2"]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["k", "5"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "42"}], "+", 
             RowBox[{"418", " ", 
              SuperscriptBox["\[Pi]", "2"]}]}], ")"}]}]}], ")"}], " ", 
        RowBox[{"HarmonicNumber", "[", "k", "]"}]}], "+", 
       FractionBox[
        RowBox[{"\[ImaginaryI]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "24"}], "-", 
           RowBox[{"104", " ", "k"}], "-", 
           RowBox[{"156", " ", 
            SuperscriptBox["k", "2"]}], "-", 
           RowBox[{"64", " ", 
            SuperscriptBox["k", "3"]}], "+", 
           RowBox[{"34", " ", 
            SuperscriptBox["k", "4"]}], "+", 
           RowBox[{"30", " ", 
            SuperscriptBox["k", "5"]}], "+", 
           RowBox[{"5", " ", 
            SuperscriptBox["k", "6"]}]}], ")"}], " ", 
         RowBox[{"HarmonicNumber", "[", 
          RowBox[{"k", ",", "2"}], "]"}]}], 
        RowBox[{"2", " ", 
         SuperscriptBox["k", "4"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", "k"}], ")"}], "4"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"2", "+", "k"}], ")"}], "4"]}]], "-", 
       FractionBox[
        RowBox[{"\[ImaginaryI]", " ", 
         RowBox[{"(", 
          RowBox[{"4", "+", 
           RowBox[{"14", " ", "k"}], "+", 
           RowBox[{"15", " ", 
            SuperscriptBox["k", "2"]}], "+", 
           RowBox[{"8", " ", 
            SuperscriptBox["k", "3"]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["k", "4"]}]}], ")"}], " ", 
         RowBox[{"HarmonicNumber", "[", 
          RowBox[{"k", ",", "3"}], "]"}]}], 
        RowBox[{"2", " ", 
         SuperscriptBox["k", "3"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", "k"}], ")"}], "3"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"2", "+", "k"}], ")"}], "3"]}]]}], ")"}], "/", "I"}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.813143500911148*^9, 3.813143550479785*^9}, {
   3.813143621034639*^9, 3.813143622816409*^9}, {3.813143856477956*^9, 
   3.8131438771438417`*^9}, {3.813143988454343*^9, 3.8131440125842113`*^9}, {
   3.813144266208989*^9, 3.813144271120593*^9}, {3.813144330666301*^9, 
   3.813144334711226*^9}, {3.8131451790436497`*^9, 3.813145198098011*^9}, {
   3.813145551886187*^9, 3.813145555028211*^9}, 3.813145625247686*^9, {
   3.8131466434423227`*^9, 3.813146643773177*^9}, 3.813146681202428*^9, 
   3.813146905257092*^9, 3.81314794490582*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"c", "[", 
    RowBox[{"1", ",", "3"}], "]"}], "=", 
   RowBox[{"4", "*", "2", "*", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        FractionBox["1", 
         RowBox[{"96", " ", 
          SuperscriptBox["k", "6"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", "k"}], ")"}], "6"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"2", "+", "k"}], ")"}], "5"]}]], "\[ImaginaryI]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "960"}], "-", 
          RowBox[{"5280", " ", "k"}], "+", 
          RowBox[{"60", " ", 
           SuperscriptBox["k", "14"]}], "+", 
          RowBox[{
           SuperscriptBox["k", "9"], " ", 
           RowBox[{"(", 
            RowBox[{"19692", "-", 
             RowBox[{"2281", " ", 
              SuperscriptBox["\[Pi]", "2"]}]}], ")"}]}], "+", 
          RowBox[{"5", " ", 
           SuperscriptBox["k", "13"], " ", 
           RowBox[{"(", 
            RowBox[{"159", "+", 
             SuperscriptBox["\[Pi]", "2"]}], ")"}]}], "+", 
          RowBox[{"48", " ", 
           SuperscriptBox["k", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "197"}], "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["\[Pi]", "2"]}]}], ")"}]}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["k", "11"], " ", 
           RowBox[{"(", 
            RowBox[{"3393", "+", 
             RowBox[{"11", " ", 
              SuperscriptBox["\[Pi]", "2"]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["k", "12"], " ", 
           RowBox[{"(", 
            RowBox[{"4461", "+", 
             RowBox[{"39", " ", 
              SuperscriptBox["\[Pi]", "2"]}]}], ")"}]}], "+", 
          RowBox[{"24", " ", 
           SuperscriptBox["k", "3"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"52", " ", 
              SuperscriptBox["\[Pi]", "2"]}]}], ")"}]}], "-", 
          RowBox[{"6", " ", 
           SuperscriptBox["k", "10"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "3893"}], "+", 
             RowBox[{"82", " ", 
              SuperscriptBox["\[Pi]", "2"]}]}], ")"}]}], "+", 
          RowBox[{"30", " ", 
           SuperscriptBox["k", "5"], " ", 
           RowBox[{"(", 
            RowBox[{"935", "+", 
             RowBox[{"124", " ", 
              SuperscriptBox["\[Pi]", "2"]}]}], ")"}]}], "+", 
          RowBox[{"12", " ", 
           SuperscriptBox["k", "4"], " ", 
           RowBox[{"(", 
            RowBox[{"1865", "+", 
             RowBox[{"268", " ", 
              SuperscriptBox["\[Pi]", "2"]}]}], ")"}]}], "-", 
          RowBox[{"9", " ", 
           SuperscriptBox["k", "7"], " ", 
           RowBox[{"(", 
            RowBox[{"1301", "+", 
             RowBox[{"384", " ", 
              SuperscriptBox["\[Pi]", "2"]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["k", "6"], " ", 
           RowBox[{"(", 
            RowBox[{"5619", "+", 
             RowBox[{"612", " ", 
              SuperscriptBox["\[Pi]", "2"]}]}], ")"}]}], "-", 
          RowBox[{"3", " ", 
           SuperscriptBox["k", "8"], " ", 
           RowBox[{"(", 
            RowBox[{"98", "+", 
             RowBox[{"1429", " ", 
              SuperscriptBox["\[Pi]", "2"]}]}], ")"}]}]}], ")"}]}], "+", 
       RowBox[{
        FractionBox["1", 
         RowBox[{"24", " ", 
          SuperscriptBox["k", "5"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", "k"}], ")"}], "5"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"2", "+", "k"}], ")"}], "5"]}]], "\[ImaginaryI]", " ", 
        RowBox[{"(", 
         RowBox[{"240", "+", 
          RowBox[{"1152", " ", "k"}], "+", 
          RowBox[{"12", " ", 
           SuperscriptBox["k", "11"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "15"}], "+", 
             SuperscriptBox["\[Pi]", "2"]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["k", "12"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "15"}], "+", 
             SuperscriptBox["\[Pi]", "2"]}], ")"}]}], "-", 
          RowBox[{"10", " ", 
           SuperscriptBox["k", "6"], " ", 
           RowBox[{"(", 
            RowBox[{"18", "+", 
             SuperscriptBox["\[Pi]", "2"]}], ")"}]}], "-", 
          RowBox[{"4", " ", 
           SuperscriptBox["k", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "429"}], "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["\[Pi]", "2"]}]}], ")"}]}], "+", 
          RowBox[{"32", " ", 
           SuperscriptBox["k", "7"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "15"}], "+", 
             RowBox[{"7", " ", 
              SuperscriptBox["\[Pi]", "2"]}]}], ")"}]}], "-", 
          RowBox[{"12", " ", 
           SuperscriptBox["k", "3"], " ", 
           RowBox[{"(", 
            RowBox[{"25", "+", 
             RowBox[{"8", " ", 
              SuperscriptBox["\[Pi]", "2"]}]}], ")"}]}], "+", 
          RowBox[{"10", " ", 
           SuperscriptBox["k", "9"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "201"}], "+", 
             RowBox[{"17", " ", 
              SuperscriptBox["\[Pi]", "2"]}]}], ")"}]}], "-", 
          RowBox[{"5", " ", 
           SuperscriptBox["k", "4"], " ", 
           RowBox[{"(", 
            RowBox[{"663", "+", 
             RowBox[{"44", " ", 
              SuperscriptBox["\[Pi]", "2"]}]}], ")"}]}], "-", 
          RowBox[{"4", " ", 
           SuperscriptBox["k", "5"], " ", 
           RowBox[{"(", 
            RowBox[{"678", "+", 
             RowBox[{"55", " ", 
              SuperscriptBox["\[Pi]", "2"]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["k", "10"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "861"}], "+", 
             RowBox[{"61", " ", 
              SuperscriptBox["\[Pi]", "2"]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["k", "8"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2130"}], "+", 
             RowBox[{"274", " ", 
              SuperscriptBox["\[Pi]", "2"]}]}], ")"}]}]}], ")"}], " ", 
        RowBox[{"HarmonicNumber", "[", "k", "]"}]}], "+", 
       FractionBox[
        RowBox[{"3", " ", "\[ImaginaryI]", " ", 
         RowBox[{"(", 
          RowBox[{"16", "+", 
           RowBox[{"56", " ", "k"}], "+", 
           RowBox[{"40", " ", 
            SuperscriptBox["k", "2"]}], "-", 
           RowBox[{"68", " ", 
            SuperscriptBox["k", "3"]}], "-", 
           RowBox[{"101", " ", 
            SuperscriptBox["k", "4"]}], "-", 
           RowBox[{"28", " ", 
            SuperscriptBox["k", "5"]}], "+", 
           RowBox[{"14", " ", 
            SuperscriptBox["k", "6"]}], "+", 
           RowBox[{"8", " ", 
            SuperscriptBox["k", "7"]}], "+", 
           SuperscriptBox["k", "8"]}], ")"}], " ", 
         RowBox[{"HarmonicNumber", "[", 
          RowBox[{"k", ",", "2"}], "]"}]}], 
        RowBox[{"16", " ", 
         SuperscriptBox["k", "4"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", "k"}], ")"}], "4"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"2", "+", "k"}], ")"}], "4"]}]], "-", 
       FractionBox[
        RowBox[{"\[ImaginaryI]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "4"}], "-", 
           RowBox[{"12", " ", "k"}], "-", 
           RowBox[{"6", " ", 
            SuperscriptBox["k", "2"]}], "+", 
           RowBox[{"8", " ", 
            SuperscriptBox["k", "3"]}], "+", 
           RowBox[{"12", " ", 
            SuperscriptBox["k", "4"]}], "+", 
           RowBox[{"6", " ", 
            SuperscriptBox["k", "5"]}], "+", 
           SuperscriptBox["k", "6"]}], ")"}], " ", 
         RowBox[{"HarmonicNumber", "[", 
          RowBox[{"k", ",", "3"}], "]"}]}], 
        RowBox[{"8", " ", 
         SuperscriptBox["k", "3"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", "k"}], ")"}], "3"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"2", "+", "k"}], ")"}], "3"]}]]}], ")"}], "/", "I"}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.813144281409569*^9, 3.813144293931859*^9}, {
   3.813144346034626*^9, 3.813144377194502*^9}, {3.813145203470564*^9, 
   3.8131452039790907`*^9}, {3.81314556009824*^9, 3.813145563582631*^9}, 
   3.8131456775120068`*^9, {3.81314668850179*^9, 3.8131467132900352`*^9}, 
   3.8131469416383753`*^9, 3.813147953281561*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"c", "[", 
    RowBox[{"2", ",", "3"}], "]"}], "=", 
   RowBox[{"4", "*", "3", "*", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         FractionBox["1", 
          RowBox[{"5184", " ", 
           SuperscriptBox["k", "6"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", "k"}], ")"}], "6"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"2", "+", "k"}], ")"}], "5"]}]]}], "\[ImaginaryI]", " ", 
        
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "17280"}], "-", 
          RowBox[{"86400", " ", "k"}], "+", 
          RowBox[{
           SuperscriptBox["k", "8"], " ", 
           RowBox[{"(", 
            RowBox[{"98961", "-", 
             RowBox[{"61306", " ", 
              SuperscriptBox["\[Pi]", "2"]}]}], ")"}]}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["k", "16"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "60"}], "+", 
             SuperscriptBox["\[Pi]", "2"]}], ")"}]}], "+", 
          RowBox[{"384", " ", 
           SuperscriptBox["k", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "296"}], "+", 
             RowBox[{"9", " ", 
              SuperscriptBox["\[Pi]", "2"]}]}], ")"}]}], "+", 
          RowBox[{"1344", " ", 
           SuperscriptBox["k", "3"], " ", 
           RowBox[{"(", 
            RowBox[{"109", "+", 
             RowBox[{"16", " ", 
              SuperscriptBox["\[Pi]", "2"]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["k", "15"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "3555"}], "+", 
             RowBox[{"51", " ", 
              SuperscriptBox["\[Pi]", "2"]}]}], ")"}]}], "-", 
          RowBox[{"80", " ", 
           SuperscriptBox["k", "6"], " ", 
           RowBox[{"(", 
            RowBox[{"483", "+", 
             RowBox[{"181", " ", 
              SuperscriptBox["\[Pi]", "2"]}]}], ")"}]}], "+", 
          RowBox[{"6", " ", 
           SuperscriptBox["k", "13"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "10836"}], "+", 
             RowBox[{"221", " ", 
              SuperscriptBox["\[Pi]", "2"]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["k", "14"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "21507"}], "+", 
             RowBox[{"301", " ", 
              SuperscriptBox["\[Pi]", "2"]}]}], ")"}]}], "-", 
          RowBox[{"9", " ", 
           SuperscriptBox["k", "9"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "53305"}], "+", 
             RowBox[{"1184", " ", 
              SuperscriptBox["\[Pi]", "2"]}]}], ")"}]}], "-", 
          RowBox[{"54", " ", 
           SuperscriptBox["k", "7"], " ", 
           RowBox[{"(", 
            RowBox[{"5403", "+", 
             RowBox[{"1360", " ", 
              SuperscriptBox["\[Pi]", "2"]}]}], ")"}]}], "+", 
          RowBox[{"32", " ", 
           SuperscriptBox["k", "5"], " ", 
           RowBox[{"(", 
            RowBox[{"16407", "+", 
             RowBox[{"1505", " ", 
              SuperscriptBox["\[Pi]", "2"]}]}], ")"}]}], "+", 
          RowBox[{"16", " ", 
           SuperscriptBox["k", "4"], " ", 
           RowBox[{"(", 
            RowBox[{"35589", "+", 
             RowBox[{"3200", " ", 
              SuperscriptBox["\[Pi]", "2"]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["k", "12"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "82704"}], "+", 
             RowBox[{"5012", " ", 
              SuperscriptBox["\[Pi]", "2"]}]}], ")"}]}], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox["k", "10"], " ", 
           RowBox[{"(", 
            RowBox[{"124942", "+", 
             RowBox[{"5271", " ", 
              SuperscriptBox["\[Pi]", "2"]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["k", "11"], " ", 
           RowBox[{"(", 
            RowBox[{"64212", "+", 
             RowBox[{"13055", " ", 
              SuperscriptBox["\[Pi]", "2"]}]}], ")"}]}]}], ")"}]}], "+", 
       RowBox[{
        FractionBox["1", 
         RowBox[{"864", " ", 
          SuperscriptBox["k", "5"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", "k"}], ")"}], "5"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"2", "+", "k"}], ")"}], "5"]}]], "\[ImaginaryI]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2880"}], "-", 
          RowBox[{"12576", " ", "k"}], "+", 
          RowBox[{
           SuperscriptBox["k", "7"], " ", 
           RowBox[{"(", 
            RowBox[{"9552", "-", 
             RowBox[{"2968", " ", 
              SuperscriptBox["\[Pi]", "2"]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["k", "8"], " ", 
           RowBox[{"(", 
            RowBox[{"29742", "-", 
             RowBox[{"2483", " ", 
              SuperscriptBox["\[Pi]", "2"]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["k", "9"], " ", 
           RowBox[{"(", 
            RowBox[{"17700", "-", 
             RowBox[{"616", " ", 
              SuperscriptBox["\[Pi]", "2"]}]}], ")"}]}], "+", 
          RowBox[{"28", " ", 
           SuperscriptBox["k", "13"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "15"}], "+", 
             SuperscriptBox["\[Pi]", "2"]}], ")"}]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["k", "14"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "15"}], "+", 
             SuperscriptBox["\[Pi]", "2"]}], ")"}]}], "+", 
          RowBox[{"48", " ", 
           SuperscriptBox["k", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "283"}], "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["\[Pi]", "2"]}]}], ")"}]}], "+", 
          RowBox[{"8", " ", 
           SuperscriptBox["k", "3"], " ", 
           RowBox[{"(", 
            RowBox[{"2319", "+", 
             RowBox[{"140", " ", 
              SuperscriptBox["\[Pi]", "2"]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["k", "12"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2247"}], "+", 
             RowBox[{"157", " ", 
              SuperscriptBox["\[Pi]", "2"]}]}], ")"}]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["k", "10"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "501"}], "+", 
             RowBox[{"220", " ", 
              SuperscriptBox["\[Pi]", "2"]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["k", "11"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "5124"}], "+", 
             RowBox[{"428", " ", 
              SuperscriptBox["\[Pi]", "2"]}]}], ")"}]}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["k", "4"], " ", 
           RowBox[{"(", 
            RowBox[{"13005", "+", 
             RowBox[{"604", " ", 
              SuperscriptBox["\[Pi]", "2"]}]}], ")"}]}], "-", 
          RowBox[{
           SuperscriptBox["k", "6"], " ", 
           RowBox[{"(", 
            RowBox[{"3249", "+", 
             RowBox[{"724", " ", 
              SuperscriptBox["\[Pi]", "2"]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["k", "5"], " ", 
           RowBox[{"(", 
            RowBox[{"30906", "+", 
             RowBox[{"2008", " ", 
              SuperscriptBox["\[Pi]", "2"]}]}], ")"}]}]}], ")"}], " ", 
        RowBox[{"HarmonicNumber", "[", "k", "]"}]}], "+", 
       FractionBox[
        RowBox[{"\[ImaginaryI]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "288"}], "-", 
           RowBox[{"896", " ", "k"}], "-", 
           RowBox[{"248", " ", 
            SuperscriptBox["k", "2"]}], "+", 
           RowBox[{"1784", " ", 
            SuperscriptBox["k", "3"]}], "+", 
           RowBox[{"1674", " ", 
            SuperscriptBox["k", "4"]}], "-", 
           RowBox[{"284", " ", 
            SuperscriptBox["k", "5"]}], "-", 
           RowBox[{"850", " ", 
            SuperscriptBox["k", "6"]}], "-", 
           RowBox[{"296", " ", 
            SuperscriptBox["k", "7"]}], "-", 
           RowBox[{"7", " ", 
            SuperscriptBox["k", "8"]}], "+", 
           RowBox[{"10", " ", 
            SuperscriptBox["k", "9"]}], "+", 
           SuperscriptBox["k", "10"]}], ")"}], " ", 
         RowBox[{"HarmonicNumber", "[", 
          RowBox[{"k", ",", "2"}], "]"}]}], 
        RowBox[{"288", " ", 
         SuperscriptBox["k", "4"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", "k"}], ")"}], "4"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"2", "+", "k"}], ")"}], "4"]}]], "-", 
       FractionBox[
        RowBox[{"\[ImaginaryI]", " ", 
         RowBox[{"(", 
          RowBox[{"48", "+", 
           RowBox[{"136", " ", "k"}], "+", 
           RowBox[{"40", " ", 
            SuperscriptBox["k", "2"]}], "-", 
           RowBox[{"132", " ", 
            SuperscriptBox["k", "3"]}], "-", 
           RowBox[{"131", " ", 
            SuperscriptBox["k", "4"]}], "-", 
           RowBox[{"14", " ", 
            SuperscriptBox["k", "5"]}], "+", 
           RowBox[{"35", " ", 
            SuperscriptBox["k", "6"]}], "+", 
           RowBox[{"16", " ", 
            SuperscriptBox["k", "7"]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["k", "8"]}]}], ")"}], " ", 
         RowBox[{"HarmonicNumber", "[", 
          RowBox[{"k", ",", "3"}], "]"}]}], 
        RowBox[{"288", " ", 
         SuperscriptBox["k", "3"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", "k"}], ")"}], "3"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"2", "+", "k"}], ")"}], "3"]}]]}], ")"}], "/", "I"}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.81314428552149*^9, 3.813144296339307*^9}, {
   3.813144350571497*^9, 3.813144351924981*^9}, 3.813144394071993*^9, {
   3.813145207832624*^9, 3.813145208535681*^9}, {3.813145567960754*^9, 
   3.813145571933366*^9}, 3.8131457178092337`*^9, {3.81314669578887*^9, 
   3.813146716870541*^9}, 3.8131469287141*^9, 3.813146968966576*^9, 
   3.813147957979191*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"c", "[", 
    RowBox[{"3", ",", "3"}], "]"}], "=", 
   RowBox[{"4", "*", "4", "*", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         FractionBox["1", 
          RowBox[{"165888", " ", 
           SuperscriptBox["k", "6"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", "k"}], ")"}], "6"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"2", "+", "k"}], ")"}], "5"]}]]}], "\[ImaginaryI]", " ", 
        
        RowBox[{"(", 
         RowBox[{"207360", "+", 
          RowBox[{"967680", " ", "k"}], "+", 
          RowBox[{
           SuperscriptBox["k", "11"], " ", 
           RowBox[{"(", 
            RowBox[{"860331", "-", 
             RowBox[{"143764", " ", 
              SuperscriptBox["\[Pi]", "2"]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["k", "18"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "285"}], "+", 
             RowBox[{"7", " ", 
              SuperscriptBox["\[Pi]", "2"]}]}], ")"}]}], "+", 
          RowBox[{"24", " ", 
           SuperscriptBox["k", "16"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1215"}], "+", 
             RowBox[{"34", " ", 
              SuperscriptBox["\[Pi]", "2"]}]}], ")"}]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["k", "17"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2355"}], "+", 
             RowBox[{"58", " ", 
              SuperscriptBox["\[Pi]", "2"]}]}], ")"}]}], "-", 
          RowBox[{"288", " ", 
           SuperscriptBox["k", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "3197"}], "+", 
             RowBox[{"144", " ", 
              SuperscriptBox["\[Pi]", "2"]}]}], ")"}]}], "-", 
          RowBox[{"50", " ", 
           SuperscriptBox["k", "12"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "38817"}], "+", 
             RowBox[{"368", " ", 
              SuperscriptBox["\[Pi]", "2"]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["k", "15"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "67818"}], "+", 
             RowBox[{"3320", " ", 
              SuperscriptBox["\[Pi]", "2"]}]}], ")"}]}], "-", 
          RowBox[{"120", " ", 
           SuperscriptBox["k", "4"], " ", 
           RowBox[{"(", 
            RowBox[{"66765", "+", 
             RowBox[{"4732", " ", 
              SuperscriptBox["\[Pi]", "2"]}]}], ")"}]}], "-", 
          RowBox[{"48", " ", 
           SuperscriptBox["k", "3"], " ", 
           RowBox[{"(", 
            RowBox[{"59713", "+", 
             RowBox[{"5232", " ", 
              SuperscriptBox["\[Pi]", "2"]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["k", "14"], " ", 
           RowBox[{"(", 
            RowBox[{"91032", "+", 
             RowBox[{"8906", " ", 
              SuperscriptBox["\[Pi]", "2"]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["k", "13"], " ", 
           RowBox[{"(", 
            RowBox[{"894909", "+", 
             RowBox[{"12844", " ", 
              SuperscriptBox["\[Pi]", "2"]}]}], ")"}]}], "+", 
          RowBox[{"6", " ", 
           SuperscriptBox["k", "6"], " ", 
           RowBox[{"(", 
            RowBox[{"252809", "+", 
             RowBox[{"52932", " ", 
              SuperscriptBox["\[Pi]", "2"]}]}], ")"}]}], "-", 
          RowBox[{
           SuperscriptBox["k", "9"], " ", 
           RowBox[{"(", 
            RowBox[{"6317853", "+", 
             RowBox[{"64904", " ", 
              SuperscriptBox["\[Pi]", "2"]}]}], ")"}]}], "-", 
          RowBox[{"3", " ", 
           SuperscriptBox["k", "10"], " ", 
           RowBox[{"(", 
            RowBox[{"1172221", "+", 
             RowBox[{"92811", " ", 
              SuperscriptBox["\[Pi]", "2"]}]}], ")"}]}], "-", 
          RowBox[{"4", " ", 
           SuperscriptBox["k", "5"], " ", 
           RowBox[{"(", 
            RowBox[{"1576875", "+", 
             RowBox[{"113764", " ", 
              SuperscriptBox["\[Pi]", "2"]}]}], ")"}]}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["k", "8"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "522459"}], "+", 
             RowBox[{"144706", " ", 
              SuperscriptBox["\[Pi]", "2"]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["k", "7"], " ", 
           RowBox[{"(", 
            RowBox[{"3875457", "+", 
             RowBox[{"898580", " ", 
              SuperscriptBox["\[Pi]", "2"]}]}], ")"}]}]}], ")"}]}], "+", 
       RowBox[{
        FractionBox["1", 
         RowBox[{"13824", " ", 
          SuperscriptBox["k", "5"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", "k"}], ")"}], "5"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"2", "+", "k"}], ")"}], "5"]}]], "\[ImaginaryI]", " ", 
        RowBox[{"(", 
         RowBox[{"17280", "+", 
          RowBox[{"70560", " ", "k"}], "+", 
          RowBox[{
           SuperscriptBox["k", "10"], " ", 
           RowBox[{"(", 
            RowBox[{"50478", "-", 
             RowBox[{"3927", " ", 
              SuperscriptBox["\[Pi]", "2"]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["k", "11"], " ", 
           RowBox[{"(", 
            RowBox[{"45780", "-", 
             RowBox[{"2236", " ", 
              SuperscriptBox["\[Pi]", "2"]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["k", "12"], " ", 
           RowBox[{"(", 
            RowBox[{"10185", "-", 
             RowBox[{"247", " ", 
              SuperscriptBox["\[Pi]", "2"]}]}], ")"}]}], "+", 
          RowBox[{"16", " ", 
           SuperscriptBox["k", "15"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "15"}], "+", 
             SuperscriptBox["\[Pi]", "2"]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["k", "16"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "15"}], "+", 
             SuperscriptBox["\[Pi]", "2"]}], ")"}]}], "+", 
          RowBox[{"210", " ", 
           SuperscriptBox["k", "13"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "9"}], "+", 
             SuperscriptBox["\[Pi]", "2"]}], ")"}]}], "+", 
          RowBox[{"5", " ", 
           SuperscriptBox["k", "14"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "267"}], "+", 
             RowBox[{"19", " ", 
              SuperscriptBox["\[Pi]", "2"]}]}], ")"}]}], "-", 
          RowBox[{"48", " ", 
           SuperscriptBox["k", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1141"}], "+", 
             RowBox[{"24", " ", 
              SuperscriptBox["\[Pi]", "2"]}]}], ")"}]}], "+", 
          RowBox[{"10", " ", 
           SuperscriptBox["k", "9"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "6414"}], "+", 
             RowBox[{"77", " ", 
              SuperscriptBox["\[Pi]", "2"]}]}], ")"}]}], "-", 
          RowBox[{"24", " ", 
           SuperscriptBox["k", "3"], " ", 
           RowBox[{"(", 
            RowBox[{"6905", "+", 
             RowBox[{"276", " ", 
              SuperscriptBox["\[Pi]", "2"]}]}], ")"}]}], "+", 
          RowBox[{"48", " ", 
           SuperscriptBox["k", "7"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1445"}], "+", 
             RowBox[{"378", " ", 
              SuperscriptBox["\[Pi]", "2"]}]}], ")"}]}], "-", 
          RowBox[{"20", " ", 
           SuperscriptBox["k", "4"], " ", 
           RowBox[{"(", 
            RowBox[{"17559", "+", 
             RowBox[{"692", " ", 
              SuperscriptBox["\[Pi]", "2"]}]}], ")"}]}], "-", 
          RowBox[{"10", " ", 
           SuperscriptBox["k", "5"], " ", 
           RowBox[{"(", 
            RowBox[{"17193", "+", 
             RowBox[{"1028", " ", 
              SuperscriptBox["\[Pi]", "2"]}]}], ")"}]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["k", "8"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "89325"}], "+", 
             RowBox[{"6293", " ", 
              SuperscriptBox["\[Pi]", "2"]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["k", "6"], " ", 
           RowBox[{"(", 
            RowBox[{"40449", "+", 
             RowBox[{"6484", " ", 
              SuperscriptBox["\[Pi]", "2"]}]}], ")"}]}]}], ")"}], " ", 
        RowBox[{"HarmonicNumber", "[", "k", "]"}]}], "-", 
       RowBox[{
        FractionBox["1", 
         RowBox[{"9216", " ", 
          SuperscriptBox["k", "4"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", "k"}], ")"}], "4"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"2", "+", "k"}], ")"}], "4"]}]], "\[ImaginaryI]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3456"}], "-", 
          RowBox[{"9888", " ", "k"}], "+", 
          RowBox[{"512", " ", 
           SuperscriptBox["k", "2"]}], "+", 
          RowBox[{"24936", " ", 
           SuperscriptBox["k", "3"]}], "+", 
          RowBox[{"17576", " ", 
           SuperscriptBox["k", "4"]}], "-", 
          RowBox[{"10222", " ", 
           SuperscriptBox["k", "5"]}], "-", 
          RowBox[{"14053", " ", 
           SuperscriptBox["k", "6"]}], "-", 
          RowBox[{"3352", " ", 
           SuperscriptBox["k", "7"]}], "+", 
          RowBox[{"907", " ", 
           SuperscriptBox["k", "8"]}], "+", 
          RowBox[{"530", " ", 
           SuperscriptBox["k", "9"]}], "+", 
          RowBox[{"97", " ", 
           SuperscriptBox["k", "10"]}], "+", 
          RowBox[{"12", " ", 
           SuperscriptBox["k", "11"]}], "+", 
          SuperscriptBox["k", "12"]}], ")"}], " ", 
        RowBox[{"HarmonicNumber", "[", 
         RowBox[{"k", ",", "2"}], "]"}]}], "-", 
       FractionBox[
        RowBox[{"\[ImaginaryI]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "288"}], "-", 
           RowBox[{"792", " ", "k"}], "-", 
           RowBox[{"148", " ", 
            SuperscriptBox["k", "2"]}], "+", 
           RowBox[{"880", " ", 
            SuperscriptBox["k", "3"]}], "+", 
           RowBox[{"722", " ", 
            SuperscriptBox["k", "4"]}], "-", 
           RowBox[{"70", " ", 
            SuperscriptBox["k", "5"]}], "-", 
           RowBox[{"273", " ", 
            SuperscriptBox["k", "6"]}], "-", 
           RowBox[{"64", " ", 
            SuperscriptBox["k", "7"]}], "+", 
           RowBox[{"22", " ", 
            SuperscriptBox["k", "8"]}], "+", 
           RowBox[{"10", " ", 
            SuperscriptBox["k", "9"]}], "+", 
           SuperscriptBox["k", "10"]}], ")"}], " ", 
         RowBox[{"HarmonicNumber", "[", 
          RowBox[{"k", ",", "3"}], "]"}]}], 
        RowBox[{"4608", " ", 
         SuperscriptBox["k", "3"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", "k"}], ")"}], "3"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"2", "+", "k"}], ")"}], "3"]}]]}], ")"}], "/", "I"}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.813144288519158*^9, 3.813144298888522*^9}, {
   3.813144354381173*^9, 3.813144355570757*^9}, 3.813144433154727*^9, {
   3.8131452143449793`*^9, 3.813145214932824*^9}, {3.813145576315057*^9, 
   3.813145579703401*^9}, 3.813145746146811*^9, {3.813146703164103*^9, 
   3.813146719948889*^9}, 3.813146992436219*^9, 3.8131479624958467`*^9}],

Cell[BoxData[
 RowBox[{"(*", "*)"}]], "Input",
 CellChangeTimes->{{3.813145758684927*^9, 3.813145760329557*^9}}]
}, Closed]]
},
WindowSize->{1204, 655},
WindowMargins->{{24, Automatic}, {Automatic, 0}},
Magnification:>1.25 Inherited,
FrontEndVersion->"10.0 for Mac OS X x86 (32-bit, 64-bit Kernel) (June 27, \
2014)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 778, 15, 34, "Input"],
Cell[1361, 39, 1264, 21, 34, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[2662, 65, 220, 3, 31, "Subsubsection"],
Cell[2885, 70, 324, 6, 43, "Input"],
Cell[3212, 78, 133, 3, 42, "Input"],
Cell[3348, 83, 112, 2, 42, "Input"],
Cell[3463, 87, 557, 15, 75, "Input"],
Cell[4023, 104, 462, 15, 72, "Input"],
Cell[4488, 121, 161, 4, 42, "Input"],
Cell[4652, 127, 1112, 30, 42, "Input"],
Cell[5767, 159, 1127, 27, 42, "Input"],
Cell[6897, 188, 112, 2, 42, "Input"],
Cell[7012, 192, 404, 14, 63, "Input"],
Cell[7419, 208, 846, 22, 46, "Input"],
Cell[8268, 232, 367, 8, 50, "Input"],
Cell[CellGroupData[{
Cell[8660, 244, 122, 3, 42, "Input"],
Cell[8785, 249, 1269, 37, 121, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[10091, 291, 188, 4, 42, "Input"],
Cell[10282, 297, 1724, 51, 120, "Output"]
}, Open  ]],
Cell[12021, 351, 311, 7, 42, "Input"],
Cell[12335, 360, 1206, 33, 43, "Input"],
Cell[13544, 395, 229, 5, 42, "Input"],
Cell[CellGroupData[{
Cell[13798, 404, 601, 17, 43, "Input"],
Cell[14402, 423, 978, 27, 73, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[15417, 455, 644, 18, 42, "Input"],
Cell[16064, 475, 1351, 43, 73, "Output"]
}, Open  ]],
Cell[17430, 521, 114, 2, 42, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[17581, 528, 292, 8, 25, "Subsubsection"],
Cell[17876, 538, 114, 2, 42, "Input"],
Cell[17993, 542, 294, 8, 42, "Input"],
Cell[18290, 552, 636, 16, 70, "Input"],
Cell[18929, 570, 114, 2, 42, "Input"],
Cell[19046, 574, 827, 23, 71, "Input"],
Cell[19876, 599, 1168, 32, 71, "Input"],
Cell[21047, 633, 114, 2, 42, "Input"],
Cell[21164, 637, 1234, 33, 77, "Input"],
Cell[22401, 672, 1775, 50, 77, "Input"],
Cell[24179, 724, 114, 2, 42, "Input"],
Cell[24296, 728, 1928, 55, 162, "Input"],
Cell[26227, 785, 2734, 76, 130, "Input"],
Cell[28964, 863, 114, 2, 42, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[29115, 870, 275, 3, 22, "Subsubsection"],
Cell[29393, 875, 114, 2, 34, "Input"],
Cell[29510, 879, 257, 7, 37, "Input"],
Cell[CellGroupData[{
Cell[29792, 890, 618, 14, 56, "Input"],
Cell[30413, 906, 216, 5, 34, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[30666, 916, 800, 20, 57, "Input"],
Cell[31469, 938, 373, 11, 54, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[31879, 954, 963, 25, 57, "Input"],
Cell[32845, 981, 522, 17, 55, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[33404, 1003, 1163, 32, 57, "Input"],
Cell[34570, 1037, 669, 22, 55, "Output"]
}, Open  ]],
Cell[35254, 1062, 112, 2, 34, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[35403, 1069, 376, 5, 22, "Subsubsection"],
Cell[35782, 1076, 114, 2, 34, "Input"],
Cell[35899, 1080, 257, 7, 37, "Input"],
Cell[36159, 1089, 1426, 38, 66, "Input"],
Cell[37588, 1129, 1551, 44, 66, "Input"],
Cell[39142, 1175, 1922, 54, 89, "Input"],
Cell[41067, 1231, 2228, 61, 164, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[43332, 1297, 421, 5, 22, "Subsubsection"],
Cell[43756, 1304, 114, 2, 34, "Input"],
Cell[43873, 1308, 257, 7, 37, "Input"],
Cell[44133, 1317, 4266, 117, 216, "Input"],
Cell[48402, 1436, 4712, 130, 242, "Input"],
Cell[53117, 1568, 5397, 147, 268, "Input"],
Cell[58517, 1717, 6415, 173, 287, "Input"],
Cell[64935, 1892, 112, 2, 34, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[65084, 1899, 473, 6, 22, "Subsubsection"],
Cell[65560, 1907, 114, 2, 34, "Input"],
Cell[65677, 1911, 257, 7, 37, "Input"],
Cell[65937, 1920, 8055, 218, 343, "Input"],
Cell[73995, 2140, 8846, 240, 369, "Input"],
Cell[82844, 2382, 10523, 286, 414, "Input"],
Cell[93370, 2670, 11780, 317, 466, "Input"],
Cell[105153, 2989, 112, 2, 34, "Input"]
}, Closed]]
}
]
*)

(* End of internal cache information *)

